How to choose my stochastic volatility parameters? A review

Based on the existing literature, this article presents the different ways of choosing the parameters of stochastic volatility models in general, in the context of pricing financial derivative contracts. This includes the use of stochastic volatility inside stochastic local volatility models.

==> correlation.jl <==
using DataFrames
using CSV
using Statistics
using Plots
df = DataFrame(CSV.File("/home/fabien/Downloads/heston.txt"))
maxIndex = 16
lag = 50
df1 = df[df.index .== 1,:]
c = zeros((maxIndex,size(df1.x,1)-lag));
for index=1:maxIndex
df1 = df[df.index .== index,:]
for i=1:size(c,2)
       c[index, i] = cor(df1.x[i:(lag+i)],df1.v[i:(lag+i)])
 end
end
cm = zeros(size(c,2));
for i=1:size(c,2)
       cm[i] = mean(c[:,i])
 end
plot!(cm)

#correlation against sum (x_i+1-x_i)^2.
lag=90 #like a monthly vix.
lagc=30
vv = zeros(Int(trunc((size(df1,1))/(lag+1))));
  xx = zeros(length(vv));
  c = zeros((maxIndex,size(vv,1)-lagc-1));
for index=1:maxIndex
  local df1 = df[df.index .== index,:];
  j = 1
  i = 1
  while i<size(df1,1)-lag &&  j <= length(vv)
      vv[j] = realizedVariance(df1, i, lag)
      i += lag + 1
      xx[j] = df1.x[i]
      i += 1
      j += 1
  end
 # c[index, :] = vv
 for i=1:(size(vv,1)-lagc-1)
    c[index, i] = cor(xx[i:(lagc+i)],vv[i:(lagc+i)])
 end
end

#Option on realized variance t to t+dt (vix like option)
lag=90
vv = zeros(Int(trunc((size(df1,1))/(lag+1))));
  xx = zeros(length(vv));
  c = zeros((maxIndex,size(vv,1)));
for index=1:maxIndex
  local df1 = df[df.index .== index,:];
  j = 1
  i = 1
  while i<size(df1,1)-lag &&  j <= length(vv)
      vv[j] = max(exp(df1.x[i])-1.0,0.0)
      i += lag + 1
      xx[j] = df1.x[i-lag-1]
      i += 1
      j += 1
  end
  c[index, :] = vv
end

#vanilla iv
using AQFED
lag=30
vv = zeros((size(df1,1))-lag);
  xx = zeros(length(vv));
  c = zeros((maxIndex,size(vv,1)));
  p = zeros(length(vv));
  ts = df1.t[:]
#option price can be retrieved from vol surface/via heston pricer. starts at S(ti) for ti+lag, strike fixed. called nPath*nTimesteps. Better off using 1 path. Problem surface at ti unknown (except in heston). Short term iv expansion would give good clue. Not observable however. I could manufacture a problem where surfaces are generated from a Heston model, and we calibrate another model against it. Option short term atm vol == v0(t), so we can get correlation in practice.
# lnx v price(t,t+lag)=ATMoption(x, t, t+lag) => heston model price for heston using v(t), v
#if v is obs through short term price, why rough vol does not study directly iv roughness?
#TODO measure correlation on MSFT between IV and spot log. using NASDAQ data (sort of a historical corel, curious how much it is)
# TODO use gatheral method to calculate roughtness of IV of MSFT, hoping 1000 samples are enough.
# TODO reproduce fukasawa claim around hurst of brownian motion with gatheral method.
for index=1:maxIndex
  local df1 = df[df.index .== index,:];
  for i = 1:size(xx,1)
       local dfT =  df[df.t .== ts[i+lag],:];
       price = mean(max.( exp.(dfT.x .- df1.x[i]) .- 1.0,0.0))
    p[i] = price
    xx[i] = df1.x[i]
    vol = price/sqrt(df1.t[i+lag]-df1.t[i]) #AQFED.Black.impliedVolatility(true, price, 1.0, 1.0, df1.t[i+lag]-df1.t[i],1.0)
    vv[i] = vol
  end
  c[index, :] = vv
end
     for i = 1:size(xx,1)
       local df0 =  df[df.t .== ts[i],:];
       local df1 =  df[df.t .== ts[i+lag],:];
       p[i] = mean(max.( exp.(df1.x - df0.x) .- 1.0,0.0))
       vv[i] = p[i]/sqrt(ts[i+lag]-ts[i])
     end

function realizedVariance(dfi, start, lag)
    local v = 0.0
    for k=start:(start+lag-1)
        v += (dfi.x[k+1]-dfi.x[k])^2
    end
    v /= (dfi.t[start+lag] - dfi.t[start])
    return v
end

#todo check E(proxy) vs  E(v_t)
#zero corr, lv, sz.
plot!(@. θ+(v0-θ)*exp(-κ*t))
#=> expectation fully in line with theory
#=> correlation of realized variance over dt and x different from correlation between v(t) and x. Much lower in general. Not so trivial to estimate, nV = 10, nCorr=100. => correl=-0.125. nV=100 nCorr=10 => -0.35
#correlation = 0 between v and x, but option on RV = same value approximately. the difference is explained by diff in vanilla calibration.
#todo calculate it in GO with 128k paths VarianceOption(obsDates) we seem to find back the profile of carr-lee of the regular variance option, i.e. little dependence on rho (5% of price in CarrLee paper with a min at rho=0)

dfvol =  DataFrame(CSV.File("/home/fabien/Downloads/VOL-MSFT(1).csv"))
dfvol[dfvol.Date .<= Date(2018,03,27) .&& dfvol.Date .>= Date(2015,01,02),:]
dfspot = DataFrame(CSV.File("/home/fabien/Downloads/MSFT.csv"))
dfvolspot =  innerjoin(dfvol, dfspot, on = :Date)
vols = dfvolspot.IvMean10
spot = dfvolspot.Close
 cor(dfvolspot.IvMean10,dfvolspot.Close)
-0.2136093215749379
lag=30
cm = zeros(size(dfvolspot,1)-lag);
for i=1:size(cm,1)
       cm[i] = cor(dfvolspot.IvMean30[i:i+lag],log.(dfvolspot.Close[i:i+lag]))
 end
plot(dfvolspot.Date[1:size(cm,1)],cm)

=> the iv correlation fluctuates positive and negative! A correlation changing sign is not necessarily a bad thing. Correlation is postitive 20% of the time in this sample.
 cor(dfvolspot.IvMean30,log.(dfvolspot.Close))
-0.3032435947963596
cor(dfvolspot.IvMean10,log.(dfvolspot.Close))
-0.24023946687996778


Roughness of the implied volatility
Gatheral uses the historical 1-day volatility measured from high-frequency data. This proxy for the instantaneous volatility is known to be biased by the microstructure noise (Rama Cont). I was curious what would happen if we used  the 30-day at-the-money implied volatility as a proxy for the instantaneous volatility. This is a very crude approximation, obviously, but is not so far off for classic stochastic volatility models.

I took the implied volatility data for options of maturity 30 days, on the  MSFT stockand apply the method of Gatheral to measure its roughness index. The data is available from the NASDAQ for the period XXX to XXX.

We end up with a roughness index of 0.30, twice larger than the typical values found in Gatheral. But, the final plot of q vs tauq does not fully make sense since it is not really linear, and the linear regression does not pass through the origin.

What about Cont method to measure roughness?

#vary  delta , qs=[0.25,0.5,1.0,1.5,2.0,3.0]
dfv = dfvolspot
n = length(dfv.Date)
deltaMax = trunc(Int,n/200)
m = zeros((length(qs),deltaMax))
for (iq,q) = enumerate(qs)
for delta=1:deltaMax
N = round(Int,(n)/delta)-2
#start = 1
#m[iq,delta] =   sum(abs(log(dfv.Close[k*delta+start])-log(dfv.Close[(k-1)*delta+start]))^q for k=1:N) / N
m[iq,delta] =  sum( sum(abs(log(dfv.Close[k*delta+start])-log(dfv.Close[(k-1)*delta+start]))^q for k=1:N) / N for start=1:delta  )  /delta
#when delta is large, we can have 1:delta starting points, average of those => more refined estimate
end
end
p = plot();
using LinearRegression
slopes = zeros(length(qs));
for (iq,q) = enumerate(qs)
    local x = log.(1:deltaMax)
    local y =  log.(m[iq,:])
    plot!(p,x, y, seriestype = :scatter)
    lr = linregress(x,y)
    slopes[iq]=LinearRegression.slope(lr)[1]
    plot!(p, x, coef(lr)[1] * x .+ coef(lr)[2])
end
current()

lr = linregress(prepend!(qs[:],0.0), prepend!(slopes[:],0.0))
LinearRegression.slope(lr)[1]
plot(prepend!(qs[:],0.0), prepend!(slopes[:],0.0))
0.26 for 30 days   0.29 (/50 or /100)
0.16 for 10 days   0.23

#L partition of L element in [0, T]
#K partional of K elements, L >> K.

dfv = dfvolspot;
n = length(dfv.Date)
K0=trunc(Int,sqrt(n))
tm = [abs(d.value)/365 for d in (dfv.Date[:]-dfv.Date[1])];
ivm = dfv.IvMean10[:];
meanValue, stdValue, cm = meanRoughness(tm, ivm, K0,K0^2)
meanValue, stdValue, cm = meanRoughness(tm, ivm, K0,K0^2)
(0.35000364117910243, 0.06004173314809286, [0.3071596082565672, 0.319218120711216, 0.3062856959584764, 0.375035451534987, 0.3916949417514514, 0.4199226512279712, 0.3781104965634091, 0.4012905194476647, 0.3557902230652518, 0.3851582053556957  …  0.3470935588274812, 0.26451630927279207, 0.2769182253629681, 0.2818148352361517, 0.2716081064837927, 0.2882239122431068, 0.28134356201322336, 0.26820013111947455, 0.29005134587943876, 0.30273659643622])
p = density(cm, label="Estimate", ylab="Density")
savefig(p, "/home/fabien/Downloads/roughness_density_msft.pdf")


function wStat(ts, vs, step,p)
return sum( abs(log(vs[k+K0])-log(vs[k]))^p / sum(abs(log(vs[l+step])-log(vs[l]))^p for l in k:step:k+K0-step) * abs((ts[k+K0]-ts[k]).value)/365  for k=1:K0:L-K0)
end

find_zero(p -> wStat(dfv.Date, dfv.IvMean30, 1,p)-T,(1.0,4.0))
function wStatR(ts, vs, step,p)
return sum( abs((vs[k+K0])-(vs[k]))^p / sum(abs((vs[l+step])-(vs[l]))^p for l in k:step:k+K0-step) * abs((ts[k+K0]-ts[k]).value)/365  for k=1:K0:L-K0)
end

using StatsPlots
n = length(df1.t)
K0=trunc(Int,sqrt(n))-3
L=K0^2
 function wStat(ts, vs, step,p)
       return sum( abs(log(vs[k+K0])-log(vs[k]))^p / sum(abs(log(vs[l+step])-log(vs[l]))^p for l in k:step:k+K0-step) * abs((ts[k+K0]-ts[k]).value)/365 for k=1:K0:L-K0+1)
       end
cm =  zeros(length(dfv.Date)-L);
for i = 1:length(cm)
    local dfi = dfv[i:i+L,:]
    T = abs((dfi.Date[end]-dfi.Date[1]).value)/365
    cm[i] = 1.0 /  find_zero(p -> wStat(dfi.Date, dfi.IvMean10, 1,p)-T,(0.5,50.0))
end


dfv = df[df.index .== 1,:]
K0=25
L=K0^2
 function wStatA(ts, vs, step,p)
       return sum( abs(log(vs[k+K0])-log(vs[k]))^p / sum(abs(log(vs[l+step])-log(vs[l]))^p for l in k:step:k+K0-step) * abs((ts[k+K0]-ts[k])) for k=1:K0:L-K0+1)
       end
cm =  zeros(length(dfv.t)-L);
for i = 1:length(cm)
    local dfi = dfv[i:i+L,:]
    T = abs((dfi.t[end]-dfi.t[1]))
    cm[i] = 1.0 /  find_zero(p -> wStatA(dfi.t, dfi.v, 1,p)-T,(0.5,100.0))
end
for i=1:length(cm)
       dfi =  df[df.index .== i,:]; dfi = dfi[1:10:end,:]; cm[i] = find_zero(p -> wStatA(dfi.t, dfi.v, 1,p)-T,(1.0,10.0));
end
 density(cm)

=> roughness of 0.5 for 30 days, 0.35-0.4 for others maturities. Does roughness at the minute matter really to price derivatives? perhaps for intraday yes, but not for weekly or longer.
=> roughness of 0.4 also for close/open prices...
=> for Heston measure recovers 0.5 nearly exactly with 100x100 samples within a small standard error and max deviation. But if we reduce the number of samples to 1000, the max deviation is much larger (0.35 to 0.62).
roughness of the iv in standard heston?
=> full stock history => 0.48 to 0.5 for CLOSE/HIGH quotes. simular for 2K quotes, but moves to 0.44 for 1K quotes!
need to generate 1024 paths (just for stats), of t, x, iv(x,t,t+30) = price(x(t),v(t),kappa,theta, rho, sigma)? daily. 1024*252*4years evals.

L=300x300, K = 300

df = DataFrame(CSV.File("/home/fabien/Downloads/^VIX.csv"))
dsize = trunc(Int,length(df.Date)/2)
 dfv = df #df[1:dsize,:]
n = length(dfv.Date)
 K0=trunc(Int,sqrt(n))
 K0 = 70
L=K0^2
 T = abs((dfv.Date[L]-dfv.Date[1]).value)
 tm = [d.value for d in (df.Date[:]-df.Date[1])];
 ivm = df.Close[:];
 meanValue, stdValue, cm = meanRoughness(tm, ivm, 51,51^2)
 using StatsPlots
 p=density(cm, label="Estimate", ylab="Density")
 savefig(p, "/home/fabien/Downloads/roughness_vix_K51_close.pdf")
 p=plot(df.Date[1:length(cm)],cm,label="Estimate")
 savefig(p, "/home/fabien/Downloads/roughness_density_vix_K51_close.pdf")


=> different regimes of roughness in VIX index. 0.36 or 0.32 depending on date range.
=> 2.0 for same source for DIA index. = O.5 roughness.

df = DataFrame(CSV.File("/home/fabien/Downloads/oxfordmanrealizedvolatilityindices.csv"))
df1 =  df[df.Symbol .== ".SPX",:]
dsize =  trunc(Int,length(df1.close_time)/1.0)
 dfv = df1[length(df1.close_time)-dsize+1:end,:]
n = length(dfv.close_time)
 K0=trunc(Int,sqrt(n))
using Dates,TimeZones
tm = [abs((Date(ZonedDateTime(String(d),"y-m-d H:M:S+z"))-Date(ZonedDateTime(String(dfv.Column1[1]),"y-m-d H:M:S+z"))).value) for d in dfv.Column1[:]];
ivm = dfv.rv5[:]
K0=70
meanValue, stdValue, cm = meanRoughness(tm, ivm, K0,K0^2)
p = plot(tm[1:length(cm)],cm,label="Estimate")

L=K0^2
#3x3 =>  t4-t1 t7-t4 t10-t7       t2-t1 t3-t2 t4-t3    t5-t4 t6-t5 t7-t6
 function wStat(ts, vs, step,p)
       return sum( abs(log(vs[k+K0])-log(vs[k]))^p / sum(abs(log(vs[l+step])-log(vs[l]))^p for l in k:step:k+K0-step) * K0 for k=1:K0:L-K0+1)
       end
cm =  zeros(length(df1.close_time)-L);
for i = 1:length(cm)
    dfv = df1[i:i+L,:]
    T = L
    cm[i] =  1.0 / find_zero(p -> wStat(dfv.Column1, dfv.rv5, 1,p)-T,(0.5,50.0))
end
std(cm)
mean(cm)
median(cm)
cm[1]
plot(Date.(DateTime.(string.(dfv.Column1[1:length(cm)]),"y-m-d H:M:S+z")),cm,label="H", xlabel="Start Date")
 density(cm,label="H",ylabel="Density")
density(cm,label="H",ylabel="Density")


 T = abs((Date(DateTime(string(df1.Column1[L]),"y-m-d H:M:S+z"))-Date(DateTime(string(df1.Column1[1]),"y-m-d H:M:S+z"))).value)
 function wStat(ts, vs, step,p)
       return sum( abs(log(vs[k+K0])-log(vs[k]))^p / sum(abs(log(vs[l+step])-log(vs[l]))^p for l in k:step:k+K0-step) * abs((Date(DateTime(string(ts[k+K0]),"y-m-d H:M:S+z"))-Date(DateTime(string(ts[k]),"y-m-d H:M:S+z"))).value) for k=1:K0:L-K0)
       end

cm = zeros(length(df1.close_time)-dsize+1);
for i = 1:length(cm)
       dfv = df1[end-dsize+1-i+1:end-i+1,:]
       cm[i] =  find_zero(p -> wStat(dfv.Column1, dfv.rv5, 1,p)-T,(0.5,100.0))
       end
density(cm)
=> same results as ref papers. Small difference wether we use BUS day convention or ACT. Problem is more the variation when sliding: the estimate is not that precise. For example, if we shorten the data slightly, we end up with 0.11 vs 0.181 for the full set of quotes. What is clear is that strong roughness is detected. Is the change because data is not IID?
model = AQFED.MonteCarlo.FlatRoughExp(0.5,0.1,0.5)
prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.Well1024a(UInt32(20130129)),1);
@time t,iv = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model,4.0,0.012,1024,0.004)
@time t,iv = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model,4.0,0.012,1024,0.001)
using Roots
using Statistics
function wStatA(ts, vs, K0,L,step,p)
     bvs = vs # big.(vs)
     bts = ts # big.(ts)
     value = sum( abs(log(bvs[k+K0])-log(bvs[k]))^p / sum(abs(log(bvs[l+step])-log(bvs[l]))^p for l in k:step:k+K0-step) * abs((bts[k+K0]-bts[k])) for k=1:K0:L-K0+1)
     #println("wStat ", p, " ",value)
     return value
end

function meanRoughness(tm, ivm, K0, L)
cm = zeros(length(tm)-L);
for i = 1:length(cm)
           local ivi = ivm[i:i+L]
           local ti = tm[i:i+L]
           T = abs((ti[end]-ti[1]))
           try
           cm[i] = 1.0 /  find_zero(p -> wStatA(ti, ivi, K0, L, 1,p)-T,(1.0,100.0))
           catch e
             if isa(e, ArgumentError)
             cm[i] = 0.0
             else
             throw(e)
             end
             end
       end
  meanValue = mean(filter( function(x) x > 0 end,cm))
  stdValue = std(filter( function(x) x > 0 end,cm))
  return meanValue, stdValue, cm
end

ttes=[0.004,0.008, 0.012,0.016,0.020,0.040,0.06,0.08]
meanValues = zeros(length(ttes))
stdValues = zeros(length(ttes))
for (tteIndex, tte) in enumerate(ttes)
t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model,4.0,tte,1024,0.0002)


 K0=25
L=K0^2
tm = t[1:10:end];
ivm = iv[1:10:end];
meanValue, stdValue, cm = meanRoughness(tm, ivm, L)
println(tte, " ", meanValue, " ",stdValue)
meanValues[tteIndex] = meanValue
stdValues[tteIndex] = stdValue
end

 K0=25
L=K0^2
tm = t[1:10:end];
vm = v[1:10:length(t),:];
meancm = zeros(size(vm,2));
for iSim=1:size(vm,2)
  meanValue, stdValue, cm = meanRoughness(tm, vm[:,iSim], L)
  meancm[iSim] = meanValue
end
mean(meancm)

#### WHY does  the estimate vary so much when moving the window from 1 obs????  DOES not seem right. What would least sq lead to? ... however we do recover 0.1 for 1 day.

#we end up with H=0.35 even starting from H=0.05 or 0.10 and only 3 days (tau=0.012) more path does not significantly change result (128 paths amazingly accurate for H estimate). Perhaps step size (substep size esp) is more important?
#paper uses H=0.04, eta=1.0=sigma. and T=1000days (approx 4 years * 250), tau = 1,...,20 days. with 10^4 sims.
#TODO plot IV 5, IV 20days. unit somewhat suggests dt = 1day...= 0.004. dt size should not matter as vol scales. BUT... intermediate steps may be important.
#TODO optimize code/ compute iv only at intermediate steps => stepSize=0.004, substepSize=0.001 should be quite a bit faster.
prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.Well1024a(UInt32(20130129)),1);
 @time t,iv = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model,4.0,0.008,1024*4,0.001)
1024 => 0.35
4096 => 0.30 to 0.2949
4096*4 => 0.2713012667335749       0.0004 => 0.30306! (but starting from same point = 0.27076...)
4096*4*4 => 0.27085819661798116

prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.Well1024a(UInt32(20130129)),1);
@time t,iv = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model,4.0,0.004,1024*16,0.001)
=> 0.2704 !!!! maybe something is wrong? try smaller step tomorrow. try to renew random numbers instead of reusing (same convergence?)
0.0004 => 0.24223 (initial run) to 0.2650086 (second run)
0.004 => 0.2767089858943129 (third run)

The averaging of prices make the iv much smoother
same value regardless of step size, roughness index plays some role, but is very quickly bumped up significantly.
I do not reproduce the decreasing shape of the IV. Actually does not necessarily decrease is just less extreme.
Also the values of the path are "Random" due to z0 and rng seed. May be higher than 1 or lower than 1 (Blabla vs Well). Does not change roughness measure however.

Graph with t,v, roughness of direct v (on 1 path/many paths)
Graph with t, iv-1, iv-10, iv-20. roughness of iv. 16K paths of iv. small steps.
Roughness on 1 IV path.
Exp and RoughBerg. Start from same seed.
Note: Well1024a seems to produce some odd spike early on.



 qs=[0.25,0.5,1.0,1.5,2.0,3.0]
n = length(tm)
deltaMax = trunc(Int,n/40)
m = zeros((length(qs),deltaMax))
for (iq,q) = enumerate(qs)
for delta=1:deltaMax
N = round(Int,(n)/delta)-2
m[iq,delta] =  sum( sum(abs(log(ivm[k*delta+start])-log(ivm[(k-1)*delta+start]))^q for k=1:N) / N for start=1:delta  )  /delta
#when delta is large, we can have 1:delta starting points, average of those => more refined estimate
end
end
using LinearRegression, Measures, PlotThemes
theme(:vibrant)
p = plot(size=(640,640), margins=5mm);
plot!(xlabel="ln(Δ)",ylabel="ln(m(q,Δ))")
slopes = zeros(length(qs));
for (iq,q) = enumerate(qs)
    local x = log.(1:deltaMax)
    local y =  log.(m[iq,:])
    plot!(p,x, y, seriestype = :scatter, label="q="*string(q), seriescolor=iq)
    lr = linregress(x,y)
    slopes[iq]=LinearRegression.slope(lr)[1]
    plot!(p, x, coef(lr)[1] * x .+ coef(lr)[2], label="",line=(1,2,:dash),seriescolor=iq)
end
current()

  lr = linregress(prepend!(qs[:],0.0), prepend!(slopes[:],0.0))
  LinearRegression.slope(lr)[1]
  pG = plot(qs, slopes, xlabel="q",ylabel="slope",label="",seriestype = :scatter,size=(640,640), margins=5mm)
  plot!(pG, qs,  coef(lr)[1] * qs .+ coef(lr)[2], label="",line=(:black,2,:dash))
  plot!(freq[[1,11]], foo2[[1,11]], label="foo 2", line=(1, :black, :solid), marker=(:circle, :black, 3, 0,5))



Random numbers issues!?! YES => needs indep.

prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),1);
@time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model, 4.0, 0.004, 1024*16, 0.001)
K0=25
L=K0^2
tm = t[1:4:end];
ivm = iv[1:4:end];
meanValue, stdValue, cm = meanRoughness(tm, ivm, L)
0.2845423717923015, 0.04281774399894568
vm = v[1:4:length(t),:];
meanValue, stdValue, cm = meanRoughness(tm, vm[:,1], L)
0.1003, 0.467
#Instant vol
(16478118387661, 0.036110900827404535

p = plot(sqrt.(vm[:,1]./0.004), label="1-day volatility on path 1", size = (1024,256), xlabel="day", dpi=300, margin=6mm)
savefig(p, "/home/fabien/Downloads/1day_p1_vol_roughexp05.pdf")
p = plot(ivm, label="1-day implied volatility", size = (1024,256), xlabel="day", dpi=300, margin=6mm)
savefig(p, "/home/fabien/Downloads/1day_ivol_roughexp05.pdf")

Plots.scalefontsizes(1.5)
p = plot(sqrt.(instantvm[:,1]./0.004), label="instant volatility on path 1", size = (1512,512))
plot!(sqrt.(vm[:,1]./0.004), label="1-day volatility on path 1", size = (1512,512))
plot!(p, ivm, label="1-day implied volatility",xlabel="day")
plot!(margin=10mm)
savefig(p, "/home/fabien/Downloads/1day_all_vol_roughexp05.pdf")

p = plot(sqrt.(vm[:,1]./0.004), label="1-day volatility on path 1", size = (1512,512))
plot!(p, ivm, label="1-day implied volatility",xlabel="day")
savefig(p, "/home/fabien/Downloads/1day_vol_roughexp05.pdf")


### implied roughness for various H
ttes = [0.004,0.04,0.08]
ttes=[0.08]
Hs = [0.05,0.1,0.15,0.2,0.25,0.3,0.4,0.5]
ms = zeros((length(ttes),length(Hs)))
msv = zeros((length(ttes),length(Hs),40))
for (j,tte) = enumerate(ttes)
for (i,H) = enumerate(Hs)
  model = AQFED.MonteCarlo.FlatRoughExp(0.5,H,0.5)
  prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),1);
  meanValues = zeros(40)
  for k=1:length(meanValues)
  @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model, 4.0, tte, 1024*4, 0.001, useAntithetic=true, disc=AQFED.MonteCarlo.Trapezoidal())
  K0=25
  L=K0^2
  tm = t[1:4:end];
  ivm = iv[1:4:end];
  meanValue, stdValue, cm = meanRoughness(tm, ivm, 25, 25^2)
  meanValues[k] = meanValue
  msv[j,i,k] = meanValue
  println(tte, " " ,H, " ",k," ",meanValue, " ",stdValue)
  end
  println(tte, " " ,H, " ",mean(meanValues), " ",std(meanValues)/sqrt(length(meanValues)))
  ms[j,i] = mean(meanValues)
end

end
 p = plot(Hs,ms[1,:],xlabel="H",ylabel="estimate",label="1-day implied vol",seriestype = :scatter, seriescolor=1)
 plot!(Hs, ms[1,:], seriescolor=1, seriestype=:line, label="")
 plot!(Hs,ms[2,:],xlabel="H",ylabel="estimate",label="10-days implied vol",seriestype = :scatter, seriescolor=2)
 plot!(Hs, ms[2,:], seriescolor=2, seriestype=:line, label="")
 plot!(Hs,ms[3,:],xlabel="H",ylabel="estimate",label="20-days implied vol",seriestype = :scatter, seriescolor=3)
  plot!(Hs, ms[3,:], seriescolor=3, seriestype=:line, label="")
  plot!(size=(640,640), legend=:bottomright)


  ### R
 gd <- group_by(m, H, T)
 se <- function(x) sqrt(var(x) / length(x))
 gs = summarise(gd, mean=mean(Estimate), se = se(Estimate))
 qplot(H, mean, data=gs, color=factor(T), ylab="Estimate", geom="line")+geom_point(aes(x=H, y=Estimate,color=factor(T)),data=m)+theme_bw()
 qplot(H, mean, data=gs, color=factor(T), ylab="Estimate", geom="line")+geom_point(aes(x=H, y=Estimate,color=factor(T)),data=m)+theme_bw()+scale_color_hue(name="Option time to expiry")+theme(legend.position = c(0.8,0.2))
> ggsave("/home/fabien/mypapers/rough_implied_volatility/implied_vol_H_H_all.pdf", width = 20,  height=20, units="cm")
    ###end R
ms1 = [0.2845423717923015, 0.29362087786286306, 0.30962007529311114, 0.32920305754014395, 0.351536500711714, 0.3763764759794396, 0.4333967487914127,0.4999758881286778]
ms10 = [0.3740764306249079, 0.3819831695170358, 0.3932409359233513, 0.4058916294818186, 0.41946740651729014, 0.4338455876872514, 0.46508701157194005, 0.5002095539708233]
ms20 = [0.40021535163276795, 0.40751189167374097, 0.4171197192817674, 0.4275509112820478, 0.43845693586516443, 0.4497567603906162, 0.47364345171265054, 0.4997679743556067]


@time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model, 4.0, 0.004, 1024*16, 0.0004)
tm = t[1:10:end];
vm = v[1:10:length(t),:];
meanValue, stdValue, cm = meanRoughness(tm, vm[:,2], L)
elapsed 35120.436423668
35146.822243 seconds (39.69 G allocations: 635.481 GiB, 0.34% gc time, 0.00% compilation time)

julia> meanValue, stdValue, cm = meanRoughness(tm, vm[:,1], L) #almost same number for each path
(0.11766835993897144, 0.05194580517490197,
meanValue, stdValue, cm = meanRoughness(tm, ivm, L)
(0.2747366418680818, 0.04398359099761862

reused numbers =>meanValue, stdValue, cm = meanRoughness(tm, vm[:,1], L)
(0.27220076133036375, 0.045225620360449074 WRONG!!! could be why wz0 worked

is Well very slow compared to Blabla? no.

prng = AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),1);
measures = zeros(10)
for i=1:length(measures)
  @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatility(prng,model, 4.0, 0.0040, 1024*16, 0.0002)
  tm = t[1:20:end]; ivm = iv[1:20:end]; meanValue, stdValue, cm = meanRoughness(tm, ivm, L)
  println(i, " ",meanValue, " ",stdValue)
  measures[i] = meanValue
end
mean(measures), std(measures)

H, dt, trapezoidal, rect last, rect first?
0.1, 0.0002,0.219-0.322=0.264 (0.03) , 0.2621232610373977(0.03939647233042209) ,
0.1, 0.0004, 0.232-0.274=0.267 (0.02)  , 0.246-0.291=0.281 (0.02) , 0.215+0.218+0.258+0.256+0.261=0.242
0.1,0.001, 0.255-0.214=0.243 (0.03) , 0.293-0.252=0.282(0.03) ,  0.222-0.184=0.209(0.03)

other run with anti 4K * 10 trials
0.1,0.001, 0.256-0.261 (0.02), 0.292-0.295(0.02), 0.224-0.227 (0.02)
0.1,0.0004, 0.249-260, 0.261-0.271 (0.025) ,0.236-0.240
0.1,0.0002, 0.256-0.260, 0.262 (0.039)??,0.253
=> Stable is rect first / rect last? trap => same range. Others=> shifted range?
-> use antithetic variates?
HW suggests rect first in 1987 paper



vh(t) = 1/T int_t^{T+t} E_t[ v_u] du #paper

vh(Delta) = 1/T int_Delta^T+Delta E_Delta[v_u] du = v0 + nu/T*cH * int_Delta^T+Delta  E_Delta[   int_0^u (u-s)^H-0.5 dWs + int_inf^0 ((u-s)^XXX - (-s)^XXX)dws ]
                                                                                                 int_0^Delta int_0^u (u-s)^H-0.5 dWs  + int_Delta^u =0  + ... before Delta as well => expecation removed.
ve(t) = 1/T E_t[int_t^{T+t}  v_u^2 du] #more realistic. If we remove the square, same as paper as expectation can go inside.=> not so bad!


v_u = v_0 + nu*W^H(u) #the model simplified

estimate E[(vh(Delta) - vh(0))^2]=m(2,Delta) # (T is given) should be prop to Delta^2H but does not hold for large T/Delta
more gen E[(vh(Delta) - vh(0))^q]=m(q,Delta) prop to Delta^qH

ve(\Delta)-ve(0) = 1/T E_Delta[\int_Delta^Delta+T v_0 + nu W^H(u) du] - E_0[\int_0^T v_0 + nu W^H(s) ds  ]
                =  nu/T    ( W^H(Delta) T - int_Delta^Delta+T int_Delta^u psi(s) dW^H(s) + int_0^T int_Delta^u psi(s) dW^H(s) ]


using QuadGK
h1Integrand(H,d,t,s) = ((d+t-s)^(H+1/2) - (d-s)^(H+1/2) - (t-s)^(H+1/2) + (-s)^(H+1/2))^2
h2Integrand(H,d,t,s) = ((d+t-s)^(H+1/2) - (d-s)^(H+1/2))^2
function mEstimate(H,d,t)
i1,err =  quadgk(x-> h1Integrand(H,d,t,x),-50.0,0.0, rtol=1e-8)
i2,err =  quadgk(x-> h2Integrand(H,d,t,x),0.0, d, rtol=1e-8)
return (i1+i2)/(H+1/2)^2/t^2
end

#MRG32k3a 40 samples
ms8 = [0.3950739495429407 0.40581096939113265 0.4172395831959267 0.4289117930103977 0.44072142849062673 0.452668826196691 0.4771720887101217 0.5030573809642244]
msv8 = [0.39198097112014646 0.4026837850158972 0.41383115689145294 0.42521551353247794 0.43679903678415505 0.4486182159319273 0.47327185802469873 0.49995672646237965;;; 0.45384662556431615 0.46616161854307464 0.47874496919138065 0.4913265454327033 0.5038518118777469 0.5163296036672103 0.5412601595977062 0.5664130955470424;;; 0.39598269033076827 0.4062233753324706 0.41738845761002424 0.4288633137185832 0.4404800207744475 0.4522152116650511 0.4761746539920684 0.501141676089223;;; 0.42385122970131167 0.43412941312908754 0.4447223964622154 0.4552117824929623 0.46551320642978894 0.4756316817603889 0.4954388802718558 0.5149377087210512;;; 0.3703028590513491 0.3805637039954391 0.3917233384151168 0.4032125212565664 0.41484307400598114 0.42656645566777124 0.45038222588483995 0.4750913046229692;;; 0.42434205781568923 0.4356593636757911 0.447630674954911 0.45989327716456346 0.4724258437543185 0.4853100971051233 0.5126470159074165 0.5430401051836807;;; 0.42925921733739514 0.4399437407645558 0.4514827053448624 0.4631931707764138 0.47489404779859545 0.48655095033925894 0.5098229649466586 0.5333971887013651;;; 0.45000200865417594 0.46107696970218587 0.47317318032995376 0.4855427229528316 0.498001481690402 0.5104961203331356 0.5355498830300718 0.5607077261725736;;; 0.4209200804977506 0.43193115650844455 0.443718828070284 0.45581198955548724 0.4681259898392424 0.4806736927584875 0.5066236022840748 0.5339622233228699;;; 0.4043079978033368 0.41371913179537695 0.424136337247167 0.435015990728984 0.44622144575825823 0.45775629507824417 0.4822058823024704 0.5099175623826737;;; 0.41097303327054246 0.42233536943376154 0.43400301067154967 0.44565499449955986 0.45720937935052974 0.46868527829190854 0.49169848834039176 0.5154915999504045;;; 0.3554020101313202 0.36668166159398485 0.37900904597551094 0.39179063894843036 0.4048738127182635 0.41821818816483924 0.4457226254316824 0.47473727260809423;;; 0.42699306476535603 0.43610018750321616 0.44585263037034295 0.4556623896847568 0.4653559662534769 0.47489204658050516 0.4935626979637157 0.5121452909238753;;; 0.35268795303450456 0.3625184915179275 0.37325426834470893 0.3843930109064094 0.3957951496797478 0.40744110912161235 0.4316481965156478 0.4576048837511005;;; 0.34322516321619556 0.35326534851919866 0.3639076637517377 0.3748794390022144 0.3861345600417581 0.397697957987413 0.42199302214798806 0.44841959243607926;;; 0.4072484006095459 0.42104883978963137 0.4356340673225546 0.45045987872582 0.46540658168793164 0.48046298322086806 0.5110496010336142 0.5429117330245051;;; 0.38094378379174315 0.3919245350788644 0.4034220283387533 0.4149634081759922 0.4264268375014399 0.4377975718246811 0.46037059383727724 0.48303413181794674;;; 0.4008114966616663 0.41098386552412713 0.42197823170383375 0.43337479016127844 0.4450690720055247 0.4570416125958077 0.4818533027952185 0.5078891810067019;;; 0.39352455046370544 0.4039397733426872 0.41472242306316665 0.4255710378629893 0.4364393915662238 0.44736790916960045 0.46969488465900566 0.49343097041430234;;; 0.3908927600447138 0.40138008866966873 0.41217134077172457 0.42312857976958995 0.4342033650057272 0.44541582156406134 0.4685237544330521 0.4935506102704782;;; 0.39333333697076145 0.4040505173323161 0.4155721487246216 0.4274790841097368 0.4396901680875102 0.45223634544866115 0.4787739171475361 0.508862864114357;;; 0.43692414082504794 0.4476928897205141 0.4584860376483748 0.46927606595200483 0.4799876754201021 0.49060767650395676 0.5116851024618755 0.5329293791189755;;; 0.3717392103691226 0.383165866628494 0.39559802970797037 0.40841952922756675 0.4215330955465075 0.43497348640844674 0.46319590908105723 0.4939416733557068;;; 0.3816315060718259 0.39144701451746433 0.40162103767089347 0.4119173756440917 0.4223227154667238 0.43290517316266963 0.4551501486415696 0.48048403145352564;;; 0.42741790084791226 0.4373026066214982 0.44777245251011777 0.4582030645118108 0.46841482293879505 0.47835847530817305 0.4974555138484537 0.5156989285163354;;; 0.39324619553913187 0.40585037529194234 0.41881415968147206 0.43181937737707377 0.44475364924224037 0.45758551056325925 0.48295247265050434 0.50797546919032;;; 0.3719725215962183 0.38451397598948833 0.3976882412839087 0.4111621150828641 0.4249081504117503 0.438978688948428 0.4684333422600161 0.5004823959410216;;; 0.40849526732139546 0.4212276278933185 0.43498251493605955 0.4491952530672765 0.4637252438975137 0.4785470029735799 0.5091589267921169 0.5415208585642349;;; 0.36769256122639843 0.3782000924467539 0.3894879156354523 0.40128182051301525 0.4135218714207512 0.42624300460595493 0.45347020337339833 0.48390379459811933;;; 0.42425881598554954 0.43480420509725176 0.44611873022313775 0.45764055497032335 0.46927222502568416 0.4810407958104631 0.5052671721754484 0.5311461704528505;;; 0.3906019467162851 0.4017513784798404 0.4139482391925382 0.426501961658593 0.4392531933211552 0.45218013179995525 0.4787340714842212 0.5068587978597839;;; 0.3923179537469836 0.39961865223941295 0.4073739577740817 0.41521201467519964 0.4230525583066052 0.4308910334612879 0.4466556592453409 0.4627928613055288;;; 0.3429790044242971 0.35239807838901693 0.3623783237892968 0.3724917012292678 0.3826277885180635 0.39277459378356927 0.41319554622573307 0.4339989105109596;;; 0.37644287542771365 0.3873755414933546 0.3993200139694484 0.41185976119226986 0.424939700760122 0.43861687260128107 0.4681341585741729 0.501045473093742;;; 0.38764594304656247 0.39858438383082423 0.41093513028208883 0.42370228896610534 0.4365846470461058 0.44948946152084673 0.47539637916376287 0.5018895701698085;;; 0.34652354273845626 0.357784828896826 0.36967560489951806 0.3817483887682383 0.39388417330136793 0.40606175126310895 0.43061301488875436 0.4558862908096438;;; 0.3981189366858571 0.4071520347232413 0.4171304798228339 0.4275467227986481 0.4382746150538657 0.44932532223726296 0.47284292281745766 0.4998088756350627;;; 0.3648494614427053 0.37437861440909254 0.3845873780345438 0.3951165824078543 0.4058811609128367 0.4168853609332674 0.43976260604350176 0.4640747751313495;;; 0.39017197160636574 0.3999871767938095 0.4111777823520098 0.42286476888432184 0.4348097352991704 0.44695397485961236 0.4718890924182544 0.49792471067221467;;; 0.409096935263505 0.42288249541545603 0.4364083948674461 0.44986829403103534 0.46334987512463754 0.4769295828459585 0.5046230957122396 0.5332888246661162]
ms1 = [0.21307582467184347 0.24700892637560354 0.27408831694751756 0.3008299319168984 0.32847930126298597 0.35746937388855643 0.4200509029217134 0.489047913301921]
msv1 = [0.21812540273244982 0.25542124962230817 0.2828191779064322 0.309073316168148 0.3361581033452891 0.36482546311503994 0.4281845670919151 0.5000381046012472;;; 0.21928535889991438 0.2559079875141468 0.2860626081405732 0.31513726092642563 0.3444338181936561 0.374455971873373 0.43731914713362474 0.5040274815537809;;; 0.21018166140269398 0.23558816171082358 0.2607443499768818 0.2875460193174759 0.31673646898578806 0.3484812599898744 0.41925722994561604 0.4978550692819648;;; 0.21706955794360488 0.24411745413469232 0.2666293483709916 0.2895271059991958 0.31386794995116846 0.3400347299475703 0.3983536537376338 0.46410928910296406;;; 0.21320584855614394 0.24467657526246595 0.2706821571292523 0.29711961011093674 0.3254545085984851 0.35623679525726926 0.4252473073195 0.5048371046350527;;; 0.24689326155238717 0.2806077263441761 0.3079373131521287 0.33482906166209325 0.3623135684554842 0.3906574344218936 0.45017498480087764 0.5129431024113277;;; 0.20589751671486767 0.23739716179230694 0.261805756786201 0.2854069192107238 0.3094574943720335 0.33442400605068634 0.388318715916838 0.44874411248669294;;; 0.25910182378547475 0.295238598362188 0.3232406826236583 0.3500715536200849 0.37708625576328986 0.4045874938027722 0.46093044352324153 0.5191083224419466;;; 0.23509337950509718 0.2745103893745355 0.30493440323488535 0.3341780713769388 0.363874965088403 0.39465543879586246 0.4607879867073386 0.5343474117231732;;; 0.1988019830546877 0.2324158847229733 0.2588847067445177 0.2850021146020132 0.3122302762954439 0.34110901996818277 0.4044033463540382 0.4748409203637063;;; 0.21608113515501878 0.24717283757194808 0.27496537599694465 0.3039570663683955 0.3345067809965327 0.366509491030138 0.434468914623795 0.5083876314931168;;; 0.2111356665362719 0.24496289079248615 0.27149744973783474 0.2972792855787285 0.32392125027088253 0.3516615022510543 0.41008326524912464 0.4730624504681126;;; 0.2196636821196651 0.253907245436733 0.27921367663602176 0.3034283347391152 0.3281546137747462 0.353916559814833 0.4092470775904859 0.46962172556276244;;; 0.19544714786157322 0.23962136238596932 0.2710473266086015 0.3002078179067623 0.3294209612383581 0.359534696546268 0.4236803008415066 0.49312997938328434;;; 0.1903735422514874 0.22759541734565153 0.256268803635161 0.2839288759896094 0.3127742078699304 0.3438721480452165 0.41415294484485243 0.4956529782504749;;; 0.2286221329824517 0.2626613981368577 0.2893229342524664 0.316075293411475 0.3432644610130437 0.37123306887978486 0.42983157217835893 0.4918036030905051;;; 0.19515553075026634 0.23100571361329802 0.25738492384504325 0.2821310914076308 0.30696096249595606 0.33241116060979037 0.3856177725872018 0.4417938773074536;;; 0.18003102847828253 0.21177265654377095 0.23775687536400553 0.263588679900911 0.2906975057339869 0.31977424224455664 0.38633045834112495 0.464704508524361;;; 0.20534172270046105 0.23752578436743652 0.264172285079844 0.2907819262184638 0.31860048030852633 0.3479814182286839 0.4113451410669929 0.4797417814014001;;; 0.21351775488195607 0.24954550384809587 0.27952392043548346 0.3098750290417942 0.3411046487318759 0.37346749334685014 0.4425379817708491 0.5178568429722955;;; 0.24410993024348748 0.27658578323200683 0.30390703222832655 0.33132757646678207 0.359877948061808 0.38982105613650914 0.4535943659426246 0.5211705046627942;;; 0.19465614174626789 0.23684185354638054 0.2679596889753612 0.29668024072577026 0.32551493700467227 0.3556235648966305 0.4220211005691712 0.49883760553905815;;; 0.2315070542060169 0.2671494081330786 0.2967359387078285 0.326391409985807 0.356937702116491 0.3883615590054847 0.4531185631878195 0.5194318025898043;;; 0.23936279902016294 0.27666204972599384 0.304956182422586 0.3316493953700329 0.35821880093458897 0.38529654319891876 0.4428372200422271 0.5081135688139085;;; 0.2308570520316223 0.2655562465260865 0.2950985671031412 0.3250638188814746 0.35645499246670476 0.3895002481063797 0.45968495296062845 0.532856678820448;;; 0.22360432995869825 0.2597804729833412 0.2876221813618919 0.3144043702114989 0.34165482999575225 0.36987645978107453 0.4299263398883461 0.4949351930294342;;; 0.19225783984186065 0.22451775609060556 0.24658195008592873 0.27207615444466665 0.29915763684561897 0.3278574817525291 0.3893061189406651 0.4554624793674883;;; 0.1881000528487088 0.22224965676714545 0.251037757578405 0.2803578743535993 0.31139980961812774 0.3443141211111812 0.41468419448599453 0.48930350800057476;;; 0.18945395689632819 0.2190732477663071 0.24268423202980832 0.2675649636113868 0.29365284719036544 0.32089932497784296 0.3785535361959722 0.44194780485318846;;; 0.19274277096864914 0.2259755124968453 0.2542094376584825 0.2819146677649414 0.30999886558891 0.3389641497309794 0.4013693520454608 0.47249793557899045;;; 0.16149263848299097 0.19202426584355733 0.21589632811632967 0.23938034154562762 0.2640952019156871 0.29073076476963017 0.35152940298566854 0.4242854739547695;;; 0.17073488362590347 0.19746107623820316 0.22174561413376145 0.24475552136224224 0.26884441318282776 0.29449324761176077 0.35217581548504934 0.42027008328763693;;; 0.21869428671411476 0.2509293439150504 0.2777175962921196 0.30427367868506106 0.3318486256114666 0.3609426079191512 0.4244450612120047 0.4950175410518563;;; 0.23889730752662064 0.2775023677143664 0.30628287105239754 0.3335702381440385 0.36123273172949527 0.3898669709787927 0.45070747228606833 0.5168218066459749;;; 0.24988253450203932 0.2817942651451459 0.30748360189730517 0.3328530278421083 0.3588513793489599 0.38566992344896894 0.4420374807147223 0.5028383766780633;;; 0.23985656644948694 0.27253401769283836 0.29913281588836266 0.32534467987998467 0.3525734554881173 0.38134567123756785 0.44396249298862867 0.5120668048643181;;; 0.23334380257166806 0.26218843146051674 0.28855797414152773 0.31652078255908117 0.3464885374630577 0.37857068132235 0.45005370918327353 0.5335182666225812;;; 0.1984522006664422 0.23342587710840113 0.26046523278924655 0.28676431832854954 0.31428779734631257 0.34372031741051423 0.409085182306755 0.4827880417362053;;; 0.19455416347167445 0.230231234503028 0.2568445002005433 0.2823450968742061 0.30824060405326226 0.33503902955758286 0.392078848325305 0.4548744018560153;;; 0.21144753723624077 0.2462221892523783 0.2737190995804203 0.3008146860821531 0.32882165307433087 0.3580518383687075 0.42059209549723364 0.48827235706810435]
ms4 = [0.36321410608583526 0.37644571330113274 0.39012438853484416 0.4042058316124833 0.41863941144527217 0.43344226758738086 0.4644178139226954 0.4979730507140566]
msv4 = [0.35989615364728167 0.37320797504736736 0.3868600744687301 0.40101102903196423 0.41568382147005783 0.4309365184981838 0.4635551445243972 0.4997813112033007;;; 0.33612037835955716 0.3502804723717157 0.3655559449397394 0.3817041273456367 0.39861022403027146 0.4162501816154412 0.45373649778370717 0.494239799186766;;; 0.3328875458373165 0.34640881733142936 0.3603791246611149 0.37503772027318755 0.39044359142678986 0.40670228361244476 0.44237369810590343 0.48368660067970387;;; 0.3797303289059982 0.39209257264060404 0.40469705009027795 0.4175384803734739 0.4306187457885367 0.443981333014945 0.4717743983948372 0.5013801916722935;;; 0.3616778255803081 0.3728302162148524 0.3851128953467274 0.3978930463335308 0.410959421765055 0.42426448449919224 0.4517189705605796 0.48084241103919234;;; 0.37495791400051953 0.3864564535609354 0.39860195759428185 0.41109025665838494 0.42378979375367387 0.4366939864959912 0.46344541571106246 0.4924706477713519;;; 0.3242158171366636 0.3375825184104363 0.3514614950175471 0.3659646301966753 0.3811369396591559 0.39707101085211 0.4319100444185154 0.47271859613011863;;; 0.30326738235807293 0.3173427488471433 0.33177121646763685 0.3468193079845958 0.3626244562155784 0.3793322047380699 0.41582702281795525 0.4562798858355631;;; 0.4308494213930561 0.4451782655836053 0.46047329694556177 0.4761691873742756 0.49203278799863964 0.5079606234006809 0.5398428316408391 0.571611060932564;;; 0.3977306727622471 0.41095314161643703 0.4243782554074324 0.4380352482378369 0.4519006421714936 0.4660152597046745 0.49542522086514706 0.5277427584416381;;; 0.3911832078811714 0.40565459509402596 0.42036315085219206 0.43534670169728157 0.45053081180188526 0.4658928207042317 0.4972165963227391 0.5296351045212974;;; 0.3489291278257957 0.36364978417833416 0.3786864683424727 0.3941324879603932 0.4099217411940813 0.42602361716328957 0.45932779758287373 0.4948933738619347;;; 0.37083385102570066 0.38531019433915703 0.39980158760175594 0.41454574716550435 0.42958865425231085 0.44499444884433664 0.47741604637718316 0.5137575181302021;;; 0.3717475967617581 0.3827904946892749 0.3945320952484313 0.4068907383703705 0.41987305841482114 0.4335683408547634 0.46358709612970145 0.49800940899349744;;; 0.30225485411611946 0.31365227709019433 0.32590858568626413 0.33871536523818785 0.3520309716960446 0.3659441133232897 0.3963587469673264 0.4325303082780393;;; 0.3648478919816494 0.37757697465768814 0.3905754520355146 0.4038663167991252 0.41741411044322885 0.43124854407710744 0.46018844314741475 0.4923530363035626;;; 0.3628079928346807 0.3771347688970497 0.39090235892726743 0.4047355585344369 0.4186234782043661 0.43256057968077427 0.46071131010070765 0.4899081611189655;;; 0.39244221246727534 0.40519455674804844 0.4185126283035424 0.43219641154513255 0.44616501274499515 0.4604316275611338 0.49011697635676904 0.5219125206802273;;; 0.39611641112545387 0.41198878205305794 0.4277555465306454 0.44363035753268387 0.45958957531291456 0.47562748660544785 0.5080198639589447 0.5410242621080111;;; 0.3753323256870307 0.39047580248448516 0.40661928467504765 0.42325132886264044 0.44018536420298165 0.4573780589862294 0.49254449326243643 0.5289563090943169;;; 0.3248473396618283 0.33739000280919623 0.3512804076938724 0.36574140450761117 0.3805367356663806 0.395629890849902 0.4270040664900017 0.4608501783582227;;; 0.34806771735096537 0.36037239393239373 0.37385809193848624 0.38810030349068025 0.40290049173344816 0.41814927075771324 0.4496992657826744 0.4823899947929042;;; 0.4141378650958852 0.42747795170888553 0.44011834956041385 0.4526338373786729 0.4651083357107983 0.4776211286735887 0.5032557085408199 0.5312903111201505;;; 0.33195800593138336 0.3446747113854311 0.35896768652997735 0.3743596752830189 0.3906316381559747 0.4076671515231441 0.44380356749885175 0.4828766124815337;;; 0.40806202326860574 0.421622845843404 0.435897740580547 0.45053537818039036 0.4654224908167631 0.4805639121359181 0.5118812638984517 0.5451487706512907;;; 0.3708891232312042 0.3855595186040816 0.39909185801502645 0.4123173271908802 0.4253432201404107 0.43822212887484735 0.463805734922359 0.4898085727850674;;; 0.33027226577738034 0.3423439967613477 0.354959431887907 0.3681147727697147 0.3818413282516273 0.3962230766965049 0.4274645887239669 0.4631631365076133;;; 0.3771796142623357 0.3903961746913246 0.4037304379319212 0.4174430684266934 0.4316346955068609 0.4464265140960867 0.4783488627147807 0.5142973407106738;;; 0.3198037102037495 0.33222796268643234 0.34470597243633927 0.35742759170143423 0.37039313086927783 0.38364465466275366 0.41137182179614645 0.4418337658125545;;; 0.35570746339876147 0.37145509735069987 0.3875676166187839 0.40433155978203067 0.42189877996464725 0.44047623214881293 0.4815016591140084 0.5285234690995189;;; 0.34121002326436173 0.3558970957180847 0.37067800931420064 0.385607052120949 0.4005642501648227 0.4154558326956487 0.4448303772493237 0.47366642663537284;;; 0.3361208674239939 0.34716274394289975 0.35910087006848795 0.3715753564102975 0.3844787903539823 0.39780199798615884 0.42582765539666956 0.45608454324860437;;; 0.4149577019938657 0.42852754901288514 0.4424390771563589 0.4566286926770524 0.47105357522241165 0.48572770807347254 0.516097726724277 0.548708953400435;;; 0.3486702858350127 0.3606403187028945 0.37271858706934263 0.3849747025158657 0.39736213749708427 0.4098759262029158 0.4354064012241065 0.46207523788147303;;; 0.38000146121111356 0.3919981985642855 0.40390296554683486 0.4159851213485776 0.4283060418459953 0.44093329346289584 0.46753579337152085 0.4971912393916435;;; 0.3837830693869812 0.3983901912675257 0.4135244550596152 0.4289484735085749 0.4445596701042573 0.46037334739570585 0.49301595288128036 0.5281330445576783;;; 0.377771127521373 0.3906220793478621 0.4037641942806344 0.41714722378512503 0.43071109197137636 0.4444608755134809 0.4727174727978977 0.50246596900083;;; 0.36615728622174504 0.37749982415466127 0.3898671628292235 0.40280448058284896 0.41611756776929093 0.42974569044685734 0.4579919764829303 0.48791051897748133;;; 0.37334689671420607 0.3862457128849003 0.3995977349321674 0.41332787938444204 0.42736818489694406 0.4417129504649205 0.47141319677005505 0.5027197051791052;;; 0.34779148399100446 0.3615627508202732 0.37625642280144245 0.3916553159391509 0.4076210986216488 0.424101596601565 0.45864284949865436 0.49605097198756615]


#B
ms1 = [0.22132872519345326 0.2562826841011251 0.2843390162473566 0.3121771576102017 0.34094260569124796 0.37100694950566193 0.4354963162544303 0.5060220245413375]
msv1=[0.21828441328428072 0.2554924802308013 0.2828679001019841 0.3091104197949294 0.3361868722881098 0.364847837964484 0.4281976930191362 0.5000449398620088;;; 0.17869578167805888 0.2154561343475974 0.2427151979675443 0.26916280452496266 0.29655778727055865 0.32536881389408745 0.3880303968287607 0.4581567163617463;;; 0.2398350747919423 0.2728853164211975 0.2999995007738397 0.3271848805420369 0.3555972275996472 0.3854889121781257 0.44983182894132423 0.5197572430697818;;; 0.22996436734336573 0.26430567527287757 0.29090892183744377 0.31771606812538966 0.3460689931078257 0.37674502520799635 0.44458934632163527 0.5193361377376233;;; 0.2254080155905251 0.2620562606547411 0.2852778588299301 0.31115684373638386 0.3374361111267235 0.3647130617771535 0.4237859034981922 0.4892235518163685;;; 0.19319506328593974 0.2313325189773333 0.25939183121440995 0.28710147378015366 0.31642625450930223 0.3478461356188965 0.41709924555699973 0.4941685541960294;;; 0.19938142273397771 0.23371237628051914 0.26153286384607777 0.2894464288651793 0.31858146078704935 0.3493631198857914 0.4170446250834333 0.4941467271293402;;; 0.284445083403858 0.31856668011300043 0.34642077476495 0.37329776398119646 0.4003579242244838 0.4281546055332444 0.4876396152098822 0.5542304078728324;;; 0.1836690386984141 0.21309171151315862 0.23741914603090467 0.2620154123329884 0.28801686467896837 0.31576431986727554 0.37657205980410696 0.44376698009174653;;; 0.20001358035228992 0.22689451979094571 0.2520177900258301 0.27705522388173176 0.303040255241295 0.33036385516661304 0.389441062045976 0.454375816566514;;; 0.22037986037515264 0.2593713054219297 0.28628657863175583 0.31135092013629656 0.336566139333931 0.36251461058832507 0.4176995711807825 0.478680485107205;;; 0.22690950990301179 0.2624306263602355 0.29049834634293237 0.31778435520918247 0.3456446158399228 0.3744432552545882 0.43479951641936637 0.4980461630716221;;; 0.26124244420342363 0.2918736278836404 0.3175710264244555 0.34320518209399203 0.369567343091088 0.39687438355740834 0.45496161102442656 0.518531344156454;;; 0.2395382867101474 0.27407876349000404 0.3011276726638337 0.3276815850148932 0.35534935890018465 0.3847650928123806 0.4506689143988899 0.5282839340742363;;; 0.19025156888293124 0.2156064233150264 0.24070459222487672 0.26755602997086825 0.2962272223762972 0.32653527178406794 0.3915728143177414 0.4613894398738819;;; 0.22863743359948643 0.2690167949339105 0.2991386717632075 0.3273885125236785 0.35552409603699214 0.3842064535785424 0.4447538607647752 0.5120215904570061;;; 0.2070001767520797 0.24081964425242636 0.2687854527868585 0.2965424658050095 0.3253248784336896 0.3554323247768593 0.4195062460544573 0.48839462873067113;;; 0.22789404548719558 0.2598327240563835 0.28627902308436987 0.3123485841692155 0.3394626327090135 0.36797813148171044 0.4298770110395367 0.4988443902763763;;; 0.2624242064409036 0.30441128424812197 0.3376182385611832 0.3690679835549646 0.400288478603184 0.43187880546462076 0.4973038948145282 0.5662868494419846;;; 0.23850825455655925 0.2700038742603763 0.29815609671734783 0.32655759411249047 0.3555060721614275 0.3848254916865266 0.4440143886272851 0.5029073047626946;;; 0.20079174960113486 0.23162369222295856 0.2572248036022806 0.2835814607596884 0.31205573296575445 0.34273472842395103 0.4120345337036674 0.49456000498585173;;; 0.2188700148890565 0.25499651981029103 0.28328818641198716 0.311248045159407 0.3404491519878541 0.37125635606852847 0.43708791802109487 0.5068680505212421;;; 0.19399489790816335 0.22344458017793206 0.24627269969345253 0.26908081162498365 0.29296488634679607 0.3182678459669538 0.3740517820857171 0.43823460673684866;;; 0.18176865403527828 0.22519589703081783 0.26026461598743494 0.2942317492907256 0.3285312241290039 0.36358580670457374 0.435802988929268 0.5092551036665076;;; 0.20617306239839145 0.2432099147487103 0.2755057072468614 0.30794626939121994 0.34105169610585384 0.3748028601093844 0.44404484566069186 0.5156405479808628;;; 0.23772401869850046 0.27337931079019157 0.3025776813768539 0.3314185115843728 0.360942310755326 0.39144170946400236 0.455903647357906 0.5253501300989729;;; 0.25339234538100575 0.2880843652720028 0.31577547371111797 0.34338961569123616 0.3721665193443816 0.4022818012669909 0.4659838253965156 0.5350939159545309;;; 0.2712317040994314 0.30493000320993274 0.33442108858574654 0.3643182119331394 0.39540424192702267 0.42767565869930646 0.4948630390498158 0.5652134612107292;;; 0.22927104666158363 0.2585436872123606 0.2834089493730648 0.3083585584616772 0.33433413734161915 0.36176266799549345 0.421757926433987 0.48911598004976414;;; 0.21762337977456703 0.25596677168779863 0.2849618927251462 0.3126277208018089 0.3406497755658787 0.36958936959240185 0.43130172766633534 0.49849990095167446;;; 0.20467637079096887 0.23579271710595262 0.26027146022281267 0.28463478376256934 0.31023073273620744 0.33741494941078515 0.39672666372965065 0.46198665995645355;;; 0.2209100005208477 0.2565529194705737 0.283733508884027 0.31035476446365906 0.3382227844345842 0.3681331091445869 0.43535367901192795 0.5112405379220111;;; 0.2385333888912706 0.2800408353728704 0.3130789832455788 0.34527969078213544 0.37831539897837013 0.412754359035493 0.48617561382652985 0.563919305576935;;; 0.24657834293375855 0.2846253854563562 0.31634084406895396 0.3473549323056128 0.37874217294735185 0.410939914034388 0.47904439284863193 0.5547787051997572;;; 0.19230997421530416 0.2298876427109762 0.2586656973031529 0.28643126391229273 0.3147034730460474 0.34394997708661484 0.4061454296612797 0.4740833385518394;;; 0.20003162408346764 0.23364234352152072 0.2627736371157049 0.29352055519616466 0.3264521889548567 0.3612605361811089 0.43421224719130697 0.510346541015786;;; 0.208901507186466 0.2432644404693667 0.2725492274053726 0.30241482726640584 0.33341454400227016 0.36566938527218956 0.43446570374210575 0.5098500802969993;;; 0.1862975947357728 0.2248479725326058 0.25614215046929906 0.2883124681060833 0.3218409047975231 0.3569752403945336 0.43150755132680213 0.5104169210344854;;; 0.23662319922630337 0.2698316133195427 0.2974979966011842 0.32534442419313087 0.35467065711347223 0.3858612565009897 0.4537841372413164 0.5277014255934929;;; 0.2517685036333146 0.292208010098014 0.32408856127049507 0.35450710756621084 0.38483110585004865 0.415810940795506 0.4822153923414281 0.558132559692633]


### MT with 20 samples
ms1 = [0.20539989116341886 0.23906393289625028 0.2666490706213013 0.2940401596481808 0.3224356449554611 0.35220460098267325 0.4163096725937815 0.4867229395251589]
msv1 = [0.20223320226164962 0.23643737411278115 0.26181119248165596 0.28634777100091363 0.31153552564269965 0.33779470061594336 0.3940958446476961 0.4556014240173182;;; 0.19952853934184647 0.23039742108165115 0.2536320882031514 0.2764397326615258 0.3003604145420105 0.32614979224706836 0.3842407846400869 0.45093931963762157;;; 0.24533952866583097 0.2773628076340622 0.30330869453134923 0.3295607154029044 0.35699680714097304 0.385910849045222 0.4496085330374853 0.5240539166606358;;; 0.19459494742631842 0.22439260835811314 0.25028326318381994 0.27578404768100967 0.3020646468071927 0.32960092955158743 0.38905285665230155 0.45496459740017875;;; 0.18865716611306388 0.22132313120044594 0.2503990959752656 0.2793519869662351 0.3092697820243286 0.3404816468539329 0.4073649333793982 0.4799181431496879;;; 0.22546695386801713 0.25813938978378975 0.2847826403635075 0.3110884828385763 0.33834827558918246 0.36702056421300056 0.42941932900796675 0.49934627359294664;;; 0.20673788790600198 0.24196739701871348 0.2706726954138363 0.29886016788416603 0.32764900297817745 0.3573327857757849 0.41955238413656937 0.48552730657215937;;; 0.22002567383680313 0.2609102946729106 0.2939897672269487 0.3270729324512347 0.3613825135979028 0.39713902720994826 0.4727707427724199 0.5545958823189403;;; 0.19481201040081378 0.2241302095326591 0.24806699500142643 0.2715823391224881 0.2954640459144539 0.32017385561467365 0.3736354906204798 0.433642460730034;;; 0.20829996516287147 0.2420179669119396 0.2720938382674392 0.30132538935206754 0.3310599383514256 0.36157557601463075 0.42516454597357595 0.49262880130660497;;; 0.20005301379103899 0.23679225819744293 0.2658998999306705 0.29464959292061554 0.3241261058508684 0.35468178608873857 0.41948327133522684 0.48909590469237163;;; 0.1973702074882567 0.22985896185370913 0.255976748117449 0.28202400889163615 0.3092460364745044 0.3380244229713496 0.40078602390342544 0.47012592893253824;;; 0.20448036268657843 0.24036166074595777 0.2695802772073477 0.29824452126759327 0.3276560825635059 0.3582470660222266 0.4233912750720901 0.4944830471341957;;; 0.2099919112290225 0.23834746114678565 0.2639660608607017 0.29058381481481443 0.31838523587242845 0.3471614070761449 0.4069347272629016 0.46955796745931405;;; 0.16660824243794028 0.203778822476161 0.2328517219730455 0.26148991616177125 0.2914633970087434 0.32285608480723405 0.3893873897159831 0.46149526476793784;;; 0.22898847185190538 0.25985301415848533 0.28563624315854924 0.31183133363043675 0.33963485025033796 0.3695296748375355 0.435992013543055 0.510899340369255;;; 0.22954252471118416 0.2704655475091106 0.3025876515380345 0.3330499317992397 0.36341099098770874 0.3942300551938993 0.45764136582113907 0.5230333849351184;;; 0.20052292940005484 0.22681351721522888 0.25093470376695176 0.27704926632846066 0.30621495088997014 0.3390793680872397 0.4169378194339142 0.5089248893101234;;; 0.1801335928100417 0.21910634943354682 0.2483922339528202 0.27668580823927896 0.30554429489789303 0.3353930813199068 0.398610024375506 0.46780504071477363;;; 0.20461069187913705 0.23882246488151215 0.2681156012720534 0.29778143354864905 0.3289000017249145 0.361709346107397 0.4321240965444089 0.5078198968014228]
ms8 = [0.38540070217789185 0.39631717974215064 0.40784580651652397 0.41957707860969046 0.4314011121999224 0.44330175957339835 0.46743981972791826 0.4924390528568624]
msv8 = [0.3668412552156317 0.37627794298510375 0.38599814447862324 0.3957420456880907 0.4054484936307672 0.415115482425484 0.434416845874724 0.45399274434036235;;; 0.3934305811253348 0.40313584637896654 0.41365532052299286 0.4244684483391677 0.43549376514836025 0.4467549949518584 0.4702133347040621 0.4953952637405476;;; 0.3823563602498355 0.39320171770641527 0.4044989101023946 0.41593406995578747 0.42741496550828184 0.43892611682845994 0.4620829153905175 0.48555569141333094;;; 0.4098822009041825 0.42009472873225323 0.4310650443256676 0.4422456127726495 0.4535049833089913 0.4648380801113669 0.4880095420187611 0.51291448269322;;; 0.34110908464735396 0.35112946398825506 0.36218916097018655 0.37363994730473205 0.38528365602128006 0.39706553797686883 0.42108395478449606 0.4461606958765766;;; 0.41376016606814425 0.42500907313153913 0.43713965181430725 0.4494505634850272 0.4617738865837463 0.47410064483154035 0.49901741780420084 0.5249795386168232;;; 0.37568768680624115 0.3871125408889159 0.39898787148029996 0.41101637093719273 0.4231312339547395 0.4353273916221274 0.4600088184457657 0.48525155791945945;;; 0.3712423607784319 0.38038979261349215 0.3899515101610057 0.39959202152106643 0.409211132787826 0.41877565461600746 0.4377478348819709 0.4568881796225687;;; 0.3640277518221554 0.3756153034049115 0.38802446470914015 0.400745085562328 0.4137140425869667 0.42698825038699173 0.45487616607684367 0.48539600009531564;;; 0.42314904672668624 0.4345540864621094 0.4463658135222327 0.45819789344459055 0.4699202898572834 0.4814910746696334 0.504183520005118 0.5264307858750664;;; 0.3935419192520441 0.4066649234062944 0.420337222521372 0.4344534973002387 0.4489777332049072 0.4639277017307968 0.49526611316809055 0.5287835964404721;;; 0.35913252653685207 0.3728738786311004 0.38717853091496046 0.40173845298369726 0.4164211462932088 0.43118075720723953 0.4608916397350854 0.4908428127227075;;; 0.39016233533293787 0.4024031885692293 0.41513635498669893 0.42812509280677613 0.4412898867414146 0.45461472289648314 0.48177457258038314 0.5097139328015601;;; 0.41190804755757426 0.4221506738474822 0.4326146973396263 0.44310279721305834 0.4536041708584932 0.46415383373088304 0.48565798427213025 0.5086092944119981;;; 0.40363761044543234 0.4159310029257179 0.42940605884608124 0.4433612257250202 0.45755351833313646 0.4718517421383961 0.5004214756970047 0.5285741946858542;;; 0.41804733816909573 0.4287771188593814 0.4406015802196645 0.4528626776881799 0.46536162156431254 0.478032735251616 0.5038792220915204 0.5307213652377953;;; 0.3378907350249224 0.34862178071573946 0.3595676603432042 0.370635566383171 0.3818455899776889 0.3932664754957943 0.41721361217958164 0.4439591246783845;;; 0.3732111416645366 0.3822373020397715 0.39162936668849846 0.4010849785481157 0.4105085987367516 0.4198633328235606 0.4382967209432643 0.45633042671058277;;; 0.3774536361862183 0.38762161624839436 0.3984672151771802 0.4094243722776515 0.42030779437293875 0.43105110871480806 0.4520718675528515 0.4725992731881347;;; 0.401542259044226 0.41254161330793865 0.4241015512063413 0.43572085225726714 0.44725573452735307 0.4587095530580504 0.4816828363519938 0.5056820960664895]

## Sobol
ms = [0.21709448470482218 0.25222161695365886 0.2801449647084337 0.30763536189387913 0.33596275338767667 0.36575007901946466 0.430142023625221 0.5006293676115022; 0.358215907736769 0.3718531002191462 0.3861252707711527 0.4009422701425817 0.41623646215707755 0.432004307022894 0.46511854376994854 0.5008154547585357; 0.3913850784975299 0.40231772013421624 0.41393647396735733 0.4258094019829649 0.43782276742756165 0.4499666726021768 0.4747940068303742 0.5007987628666849]
msv= [0.20463179916243457 0.2408034326318375 0.2699816095826076 0.2988039010801969 0.32902998579155773 0.3615278764705203 0.43498549709264384 0.5186669659430299; 0.350082024753805 0.3645946455563212 0.38024137875910136 0.3968720176755651 0.4144698074642392 0.43307299125186094 0.4733693049942761 0.5176767769303393; 0.3858201471576837 0.3979346571090053 0.41110584370426173 0.42486509737120504 0.4391135497495543 0.45383678444869574 0.48470652453215646 0.5175053568727543;;; 0.21342708940595861 0.24902588893244731 0.2787855396150393 0.309153251249957 0.3416706819835662 0.3768729676966574 0.45533774272803534 0.5425223925990632; 0.3605200099950898 0.376777526452045 0.39425003136200326 0.41276472928225016 0.43218501231379564 0.4524668749260985 0.49565395159328723 0.5425538570750749; 0.39968815015011727 0.41304777788036967 0.42766570154728173 0.442889615322712 0.4585178941103282 0.4745017407152046 0.5076190986931353 0.5426393335300312;;; 0.2573406120219101 0.29165727884450504 0.31928202424118185 0.34585070510394533 0.3726447234845522 0.4002083335035091 0.45947171313885515 0.5268513951122652; 0.39411226813138367 0.4061183412733233 0.4187860464071267 0.4319689965350277 0.44567793822491364 0.46001875500825806 0.4912323963771045 0.5268325013156153; 0.42416951841232786 0.4338421524044127 0.44410948050302235 0.45464076556254535 0.4654289218426689 0.47656012781702034 0.5003245614230846 0.5268749317059521;;; 0.23171415041631027 0.2731231849574607 0.30406582212429145 0.33353210433936226 0.3634848002940289 0.39452809235879477 0.46065571419220946 0.5325127217388972; 0.38361559479958096 0.39896736661494436 0.41429982011649535 0.4299109431193312 0.4458151207672621 0.4620590806889296 0.4959867141555498 0.5330124047141224; 0.41836123650409124 0.43020700307141646 0.44256009697138854 0.45508809916637444 0.46766847980787113 0.480300174381306 0.5060584652383379 0.5334954612610254;;; 0.1775946435553096 0.2155312082209442 0.24083803180202087 0.26474602841454453 0.28927594637898413 0.31518728071936486 0.37324690522958326 0.44180885113290996; 0.3104003990471819 0.3228924312968881 0.33570707718263887 0.34899088519979615 0.3627769581247158 0.3771426765393742 0.40809355559224353 0.44318342877000316; 0.3397395081729359 0.34984559319657493 0.3604114150372132 0.3711960439057867 0.382161506683247 0.39335101404988215 0.4167622221481775 0.4425243040737306;;; 0.17876673518032615 0.21035772370140554 0.2366324799472778 0.2635442449171146 0.2924693826955062 0.3237445311891183 0.3928845158773681 0.46873308555951204; 0.31645911836152524 0.3311289547484144 0.3464200713160615 0.36239863594894445 0.3789926582826335 0.3961629923531731 0.4321708945657708 0.4703515409465503; 0.3515481631877735 0.36335271476321235 0.3759779029213607 0.388980644839114 0.40219601963427054 0.4155660347072593 0.4427173309828398 0.4704626058067179;;; 0.21654641486694376 0.2500604633182708 0.2750864408850907 0.2997725654910306 0.32553513220294866 0.35272332450976734 0.410654360275167 0.47225298754215206; 0.34949333384370646 0.3609870343766181 0.3735044729630551 0.3866118636821223 0.40009660476256675 0.41386232009675317 0.4421801485968822 0.4721512283007691; 0.37802631674875276 0.38725759000872534 0.39746271897309626 0.4079401984363249 0.41846609193483597 0.4289730067819593 0.449965892198083 0.47156706416050725;;; 0.20078172642322653 0.22739074768790643 0.25309764137108226 0.28053037946577375 0.3101363829169335 0.3418542150866381 0.41076297633095976 0.4846767369962952; 0.33576209160966497 0.3495632323017418 0.3644736903417453 0.3800997632488775 0.3962922170950374 0.4129915535914578 0.4477734775802752 0.48419591871988543; 0.3713258398273261 0.3826984043363112 0.39485149668560715 0.4072566742225928 0.41978591110427027 0.4324056793218661 0.4578953789166927 0.48379103848115784;;; 0.22226804594807512 0.25790311967972185 0.2870065890396274 0.3152036938627882 0.3443976624381876 0.3753913888701987 0.4441290020908135 0.52133028550298; 0.36913410237910804 0.38325853071146987 0.3978961891420641 0.41309744414761307 0.4289123000595472 0.4454296745793466 0.48095320737147607 0.5203630812742521; 0.4036026654345096 0.4151362444629643 0.4271940357809281 0.4394841727402295 0.45198816982998735 0.4647649518218553 0.49146945486006754 0.5203326655174029;;; 0.23210564498035594 0.2664614206897271 0.29677510066314855 0.3281642687670474 0.36153493731290864 0.39700376601629794 0.4727189218055463 0.551550105513272; 0.38160226622306487 0.398139859648839 0.4156922198366176 0.4339130550908549 0.45260721210167676 0.47166511527209776 0.5106020077153397 0.5503626445880738; 0.42033334828115626 0.43391622837455696 0.44831315054928167 0.4629370540522835 0.47760278835942455 0.4922405334845079 0.5213161047957289 0.5500856516531116;;; 0.2080967780811455 0.23814976219572137 0.26171002492913764 0.2853649418559205 0.31031392806106484 0.3369054084829024 0.3956299970726382 0.46262072357571343; 0.335607651646025 0.3474350895983232 0.3598690429746295 0.3728389377393406 0.38628855359103786 0.40023062399910425 0.4298661836471153 0.4626124779288914; 0.3660529676724216 0.3754568190695457 0.38550281919471047 0.3958372088443546 0.4063514274950871 0.4170286993600618 0.4390271338374757 0.46244169268756047;;; 0.2531922185668868 0.2855894423487758 0.31026946147839085 0.33484936039874075 0.3607136239846396 0.38820535709189274 0.4480643469154516 0.5137632208017706; 0.38754320308383305 0.3996677783308705 0.4125963374460787 0.4260173194619553 0.4398064993930422 0.45393185743524667 0.4832697419848577 0.5143704497077944; 0.4194423631112795 0.4292389329849046 0.43961041980036525 0.45011818719918045 0.46065659059576014 0.4712143883461283 0.4924826164742297 0.5142062543723772;;; 0.1648395983600134 0.1968167114507479 0.22111570044120477 0.24701011570775597 0.27183388861560076 0.3011496097438557 0.37042521043567517 0.4489711259707557; 0.293979993669304 0.3082516491403254 0.3230577375928632 0.3386421535720991 0.35495883826709823 0.3719901413613862 0.40848162292275153 0.44920169908447505; 0.3272473819205902 0.3391698644886397 0.35164585941560245 0.36442696605931124 0.3774620728547435 0.39078171026994946 0.4185822791306266 0.44894009933336954;;; 0.21693045549139953 0.25638462086558256 0.28583930031855886 0.31314669855303634 0.3403009219509209 0.36828625636370177 0.4290937884566387 0.49883635042325397; 0.3591031235817943 0.3720008751025932 0.3856263878523087 0.39983653113329237 0.414578079133364 0.4298892952851606 0.4626676890048906 0.49960068142937497; 0.3908909320394934 0.40112880826237074 0.41224296736478755 0.4237230531021023 0.4354446572711498 0.44741216265179296 0.47241807349357073 0.4997967215028414;;; 0.21372259269586716 0.25060338106173785 0.279150098554669 0.3069752656761304 0.33577553076454436 0.366269270972625 0.4329252871283963 0.5054839487999235; 0.35639227875402196 0.3695297349752383 0.3841222291779778 0.3996566274958189 0.4159003048956964 0.4327504322623492 0.46814438308530115 0.5059765034010753; 0.38830572826068077 0.39902362005850733 0.4112138179410228 0.4240035748995662 0.4370959434206966 0.4503807150908531 0.47746865995674836 0.5056563493517455;;; 0.22711819870068095 0.2576883663807778 0.28247443685602136 0.30767961240927244 0.3341621277227517 0.3621707397798632 0.422925909468015 0.48897105428103194; 0.3609858851812192 0.3730616799371702 0.38575285434859025 0.3989792550005348 0.4127118177160973 0.4269542277571309 0.45705254239217646 0.4898690034099682; 0.39033322721913477 0.40022903071515425 0.4105083593033575 0.4209586048322879 0.4315669583504263 0.4423665627351277 0.4647658762474354 0.4888905461389366;;; 0.20012478334236253 0.23167695915981115 0.2591856861438262 0.2874781529942375 0.3174520747330367 0.34927359202999303 0.41792001486160857 0.4913030956116929; 0.34038056257586036 0.3547799676033185 0.37015511703298676 0.3861583980333609 0.4026372678298006 0.4195243992450858 0.45441530459192603 0.49062355940055513; 0.37536150711470806 0.3871469853500796 0.39974978600719835 0.412576910841585 0.4254707633034857 0.4383876803886959 0.4642463337574391 0.4901205213577489;;; 0.20302990739089266 0.2339838440632029 0.2603867385950724 0.28654705513362966 0.31379741708226333 0.342553691353486 0.4051919596948814 0.4749851735588114; 0.3338476733203495 0.3465662825684428 0.3605735880060641 0.37530782020941394 0.3905715451821865 0.40631480355566196 0.439382598573976 0.4750608162243258; 0.3660241054808421 0.37633544936560576 0.3878930206003114 0.39989223081495356 0.41209419255256075 0.42444142180774935 0.44964737311788916 0.4758174101438761;;; 0.17501361326326761 0.21229853180605276 0.24435082958642404 0.2765873481432322 0.3100649505418538 0.34525339527825455 0.4210346472622002 0.502143874090409; 0.32899606705609086 0.34570376054988733 0.36322675476686095 0.38149183659314223 0.4003803779385452 0.41980005508829654 0.4599777756494381 0.5016417871423535; 0.3680847223168143 0.38148254757386174 0.39589426290274626 0.4107255736266367 0.42575268734440536 0.4408711711536131 0.4711945585825269 0.5014943151942399;;; 0.2330146835701805 0.2623858423073522 0.28728906346749233 0.3123107613818124 0.33871459310524304 0.3673883005050623 0.43383485113144205 0.5125083113920782; 0.35990157968473285 0.37277959721550674 0.3866416582479364 0.4013908177887744 0.4170639513572732 0.43375408938946525 0.47061758536299036 0.5128168713446191; 0.3919727059702766 0.40280883880208257 0.414517089634005 0.42672819713374055 0.43940517484205155 0.4526014717484012 0.480906056715824 0.5123551226704509;;; 0.2051507921109696 0.24067519936006798 0.26662285962854115 0.2912104059935316 0.3165981041453013 0.3435978245673003 0.4048146085977619 0.47880122430497934; 0.3384436079071562 0.35048959893512105 0.36319333471415066 0.37663222797709767 0.3908337906707696 0.40590119742038244 0.43936297092051624 0.47906937751929063; 0.36841763263974453 0.37807532278467876 0.38858066144253933 0.39958364860588247 0.41101685634713614 0.4229339066440536 0.4487511678226512 0.47867042629384415;;; 0.2305475372327175 0.26497357458747034 0.2942781979680053 0.32280399815079963 0.35154063265189833 0.38094637807100024 0.44271331405545533 0.509644430460416; 0.3718686752976339 0.385141293498733 0.39914968882484436 0.41358080412069154 0.42835872309762957 0.44350432742114615 0.47523765842416615 0.5097252558044886; 0.40438238712660457 0.4149769134423377 0.42613639531017905 0.4374397799137295 0.44882734010943176 0.4603387892963452 0.4840717087248035 0.5094550716655367;;; 0.20382241644050023 0.2337139811000112 0.2571071573178682 0.2809653516022041 0.30620880945131634 0.3330558815239753 0.3914959284121942 0.45666206941496224; 0.3239046797114978 0.33655111319634695 0.350035661751664 0.36403561265440126 0.37836619826762047 0.3929872157193686 0.42337026733649913 0.4561501844131; 0.3541073272888083 0.3643493939763962 0.3754808606817334 0.38683845384952387 0.39820937846427185 0.40956031695630957 0.4324237575701742 0.45615376835701005;;; 0.2435483481398516 0.2755213797201069 0.3005899670083907 0.3249363714724175 0.34991902262803753 0.3759458831615739 0.4319231240442965 0.4935977822959393; 0.37249286245386903 0.38492348564032886 0.3973280441974975 0.4099540051395505 0.4228484293557174 0.43605550943939486 0.4636137552294649 0.4932006028241045; 0.4038277516329172 0.413615856652561 0.42349866195905117 0.4333568711094103 0.4431848590191365 0.45301749273044606 0.47289984097187304 0.49357195818097854;;; 0.20338756157111637 0.2402809446734836 0.2705520474764114 0.3007313190591297 0.33128313078640936 0.361973734407911 0.4234167144519028 0.4861631571505478; 0.35733998609490364 0.3709486815630868 0.38506126928915524 0.3993309529209809 0.41366071629766116 0.4280488916496356 0.45719787283450386 0.4875296246745771; 0.3928139805909873 0.40340700180313793 0.4143018956878102 0.4251092473891821 0.4357838886898053 0.44635636094824926 0.4674312825688604 0.48893309129150864;;; 0.2549592245283902 0.30563433861449074 0.3429756138008771 0.37707336555613624 0.4098821852239494 0.4417629615508607 0.5030873996375732 0.5623600617560331; 0.4262902360894373 0.44306941816530987 0.4591032325656074 0.4748704783407846 0.4903383471285385 0.5054758031873955 0.534844286752047 0.5636235880308568; 0.4641925066890587 0.4763463628556186 0.4886401398854602 0.500738501215517 0.512461552200869 0.5237471225541162 0.5450760199912387 0.5654072845020869;;; 0.22215163012272698 0.2536111628360774 0.28000615182922595 0.30639020727746036 0.33378016317470705 0.3624432442119994 0.42303007122634495 0.48628574580051664; 0.3606239257467745 0.3736628490418525 0.38702575498764213 0.4007245854893834 0.4146698267780962 0.42879967589127654 0.45745793889537045 0.4863897546619907; 0.3931053713372359 0.40336282440360394 0.4140584940070743 0.4248351470959709 0.4355650701415474 0.4461943535190976 0.46703069125272995 0.48712803562557166;;; 0.20913429544736914 0.24878359438788364 0.2804895548162384 0.3111124412915287 0.34198036522526637 0.37339881826712634 0.4379124635135876 0.5040044400468366; 0.36815995001861906 0.3826696878485423 0.39735985984571415 0.41225842644886657 0.4272980425167733 0.4424432216827395 0.47300168788606073 0.5039858797374781; 0.4032497671746357 0.41453503928287333 0.4261890057685814 0.4378404338520264 0.44936795276268177 0.4607343939129221 0.4829834791719797 0.5047311636396532;;; 0.2497630866678753 0.28533640615601885 0.3133135260746093 0.34018656990735857 0.36723960100322756 0.3948828474409658 0.4521963233805937 0.5117674492581823; 0.3914084927915599 0.40372939645105266 0.41649440637503893 0.42957575818690147 0.44288380288265145 0.456387542495252 0.48401973574447876 0.5129453167284059; 0.42230633132829254 0.4318465462379 0.4418928685156027 0.4520123937233288 0.462095357117574 0.47212931985165224 0.49219497896072445 0.5127971804876916;;; 0.22984077037732065 0.2714457277498771 0.30222954322713413 0.33091590788151043 0.3594707917340277 0.3885148947908897 0.4483734444549818 0.5108291764081099; 0.3853481715131045 0.398954282572098 0.4125143983766997 0.42621394298662824 0.440039173824498 0.4540034254590792 0.48257155607738156 0.5124888936823097; 0.417587329982272 0.4280387346548418 0.4386550720272501 0.44923910335202866 0.4597448603616845 0.47019203699178136 0.49108214428342395 0.5122865526534659;;; 0.2466546329509775 0.28877830964193374 0.32009628795319295 0.3496690642504792 0.37963767267729287 0.4107574481203879 0.47754484998075825 0.5501999245982325; 0.39875333932272405 0.41346033472375593 0.42827337097555757 0.44362423314693933 0.45957403502927174 0.47617731503019034 0.5115287088377056 0.5498648417072812; 0.431099492096498 0.4426092968177529 0.45478781308805516 0.46738040967466 0.48028325380287185 0.4934743195582731 0.5207726865617347 0.5493727853099063;;; 0.21780352354094784 0.2544451933856715 0.28305534392721826 0.31108612321604845 0.33995893764312896 0.37022521448637435 0.43614315306349344 0.5093318959274977; 0.36035589293198406 0.3734947273741688 0.38757693790011427 0.4024035861922751 0.41797263867672285 0.43434173965050704 0.46969587594252843 0.508664000781139; 0.39290209905098816 0.4037444891049162 0.41531505374454986 0.4272580007007277 0.43955838757813886 0.4522690792244841 0.4791164655897114 0.5080556479111278]


f1Integrand(H,t,s) = (((1+t-s)^(H+1/2) - (1-s)^(H+1/2) - (t-s)^(H+1/2) + (-s)^(H+1/2))^2)/(t^2)
f2Integrand(H,t,s) = (((1+t-s)^(H+1/2) - (1-s)^(H+1/2))^2)/(t^2)
function mEstimate(H,t)
i1,err =  quadgk(x-> f1Integrand(H,t,x),-50.0,0.0, rtol=1e-8)
i2,err =  quadgk(x-> f2Integrand(H,t,x),0.0, 1.0, rtol=1e-8)
return (i1+i2)/(H+1/2)^2
end


C*mEstimate(H, tau/Delta) * Delta^2H = C*Delta^2He

log(mEstimate(H, tau/Delta)) = log(Delta)*(He-H)*2

log(mEstimate(H, tau/Delta)) = log(Delta)*(He-H)*2 varying Delta from 1.0 to 20.0

(log(mEstimate(H, tau/0.4))-log(mEstimate(H, tau/0.004)))/(log(0.4)-log(0.004))/2

Hr=collect(range(0.01, stop=0.5, length=11))
tau = 0.004
K0=25
estimates20 = @.  ((log(mEstimate(Hr, tau*20/(K0*0.004)))-log(mEstimate(Hr, tau*20/0.004)))/(log(K0*0.004)-log(0.004))/2 + Hr)
estimates10 = @.  ((log(mEstimate(Hr, tau*10/(K0*0.004)))-log(mEstimate(Hr, tau*10/0.004)))/(log(K0*0.004)-log(0.004))/2 + Hr)
estimates1 = @.  ((log(mEstimate(Hr, tau*1/(K0*0.004)))-log(mEstimate(Hr, tau*1/0.004)))/(log(K0*0.004)-log(0.004))/2 + Hr)
simH = [0.05,0.1,0.15,0.2,0.25,0.3,0.4,0.5]
sim10 = [0.360,0.373,0.387,0.401,0.416,0.431,0.463,0.498]
yerror10 = [0.012, 0.0119,0.0119,0.0118,0.0117,0.0116,0.0110,0.0101]

sim20 = ms8[1,:]
yerror20 = [std(msv8[1,i, :])/sqrt(length(msv8[1,i, :])) for i in 1:size(msv8,2)]
sim1 = ms1[1,:]
yerror1 = [std(msv1[1,i, :])/sqrt(length(msv1[1,i, :])) for i in 1:size(msv1,2)]
sim10 = ms4[1,:]
yerror10 = [std(msv4[1,i, :])/sqrt(length(msv4[1,i, :])) for i in 1:size(msv4,2)]

sim20 = ms[3,:]
yerror20 = [std(msv[3,i, :])/sqrt(length(msv[3,i, :])) for i in 1:size(msv,2)]
sim10 = ms[2,:]
yerror10 = [std(msv[2,i, :])/sqrt(length(msv[2,i, :])) for i in 1:size(msv,2)]
sim1 = ms[1,:]
yerror1 = [std(msv[1,i, :])/sqrt(length(msv[1,i, :])) for i in 1:size(msv,2)]

zstar = 1.96
p = plot(Hr, estimates1, seriestype=:line, label="0.004", size=(1024,1024),xlims=[0.05,0.5],ylims=[0.2,0.55], xlabel="H", ylabel="Estimate",seriescolor=1, legendtitle="Option time to expiry", legend=:bottomright, linewidth=4)
plot!(Hr, estimates10,  seriestype=:line,label="0.04",seriescolor=10, linewidth=4)
plot!(Hr, estimates20,  seriestype=:line,label="0.08",seriescolor=20, linewidth=4)

plot!(simH, sim1, seriestype=:scatter, label="", seriescolor=1,yerror= zstar .* yerror1,msc=1)
plot!(simH, sim10, seriestype=:scatter, label="", seriescolor=10, yerror= zstar .* yerror10,msc=10)
plot!(simH, sim20, seriestype=:scatter, label="", seriescolor=20, yerror = zstar .* yerror20,msc=20)

plot!(simH, sim1, seriestype=:scatter, label="", seriescolor=1,ribbon=zstar .* yerror1)
plot!(simH, sim10, seriestype=:scatter, label="", seriescolor=10, ribbon= zstar .* yerror10)
plot!(simH, sim20, seriestype=:scatter, label="", seriescolor=20, ribbon = zstar .* yerror20)

# mrg32k3a gives results slightly off (above expectation) compared to ChachaSIMD or MersenneTwister (dSFMT). This is corrected using more samples (40-80) instead of 10-20. Fastest is MT, then similar between Cahcha and mrg! For 10 samples, bias = +0.02 (very visible at h=0.5). For 40, bias = +0.01. Stderr is 0.008 and 0.004 resp. So it is above 2 std err. Another seed may change this effect. Post as Jherek Healy (code in AQFED).

nSim=4096
timestepSize=0.001
fullTte=4.0
ttes=[0.004]
Hs=[0.1]
 ms = zeros((length(ttes),length(Hs)))
 msv = zeros((length(ttes),length(Hs),20))
for (j,tte) = enumerate(ttes)
       for (i,H) = enumerate(Hs)
         model = AQFED.MonteCarlo.FlatRoughExp(0.5,H,0.5)
         nsteps = length(AQFED.MonteCarlo.makeGenTimes(fullTte, timestepSize))-1
         prng = AQFED.Random.ScrambledSobolSeq(nsteps, nSim, AQFED.Random.Owen(30,AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8([0x243F6A8885A308D3, 0x13198A2E03707344, 0xA4093822299F31D0,0x082EFA98EC4E6C89]))))  # AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),nsteps)
         #seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim*size(msv,3), AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
         meanValues = zeros(size(msv,3))
          meanValuesV = zeros(size(msv,3))
         for k=1:length(meanValues)
         #should we reinit sobol here? yes=always same numbers, only initial path differs
         seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim, AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
         @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatilityB(prng,model, fullTte, tte, 1024,timestepSize, useAntithetic=true, qrng=seq, disc=AQFED.MonteCarlo.Trapezoidal())
         K0=25
         L=K0^2
         tm = t[1:4:end];  ivm = iv[1:4:end]; vm = v[1:4:length(t),:];
         meanValue, stdValue, cm = meanRoughness(tm, ivm, 25, 25^2)
         meanValueV, stdValueV, cmV = meanRoughness(tm, vm[:,2], 25, 25^2)
         meanValues[k] = meanValue
          meanValuesV[k] = meanValueV
         msv[j,i,k] = meanValue
         println(tte, " " ,H, " ",k," ",  mean(meanValues[1:k])," ", meanValue, " ",stdValue, " V ", mean(meanValuesV[1:k]), " ",meanValueV," ", stdValueV)
         end
         println(tte, " " ,H, " ",mean(meanValues), " ",std(meanValues)/sqrt(length(meanValues)))
         ms[j,i] = mean(meanValues)
       end
       end

#-> Sobol requires less samples (1024 * 2) looks enough (no change in numbers with more paths)
#-> Sobol initial paths=> 0.251 converges relatively quickly (but larger variations in between 2^x samples)
#-> A priori MRG32k3a for init paths does not change overal mean much compared to Sobol. => plot
msv128Sobol = [0.2408034326318375;;; 0.24902588893244731;;; 0.29165727884450504;;; 0.2731231849574607;;; 0.2155312082209442;;; 0.21035772370140554;;; 0.2500604633182708;;; 0.22739074768790643;;; 0.25790311967972185;;; 0.2664614206897271;;; 0.23814976219572137;;; 0.2855894423487758;;; 0.1968167114507479;;; 0.25638462086558256;;; 0.25060338106173785;;; 0.2576883663807778;;; 0.23167695915981115;;; 0.2339838440632029;;; 0.21229853180605276;;; 0.2623858423073522;;; 0.24067519936006798;;; 0.26497357458747034;;; 0.2337139811000112;;; 0.2755213797201069;;; 0.2402809446734836;;; 0.30563433861449074;;; 0.2536111628360774;;; 0.24878359438788364;;; 0.28533640615601885;;; 0.2714457277498771;;; 0.28877830964193374;;; 0.2544451933856715;;; 0.26638947230917337;;; 0.28991112865016533;;; 0.2659691470231101;;; 0.261947847476885;;; 0.25901375522373377;;; 0.22744321078168456;;; 0.2310686420092123;;; 0.18962351101475838;;; 0.23371669156497427;;; 0.2422234777737717;;; 0.27158718900474327;;; 0.26893943412279064;;; 0.21513680103265434;;; 0.26599185381327456;;; 0.22096484445661496;;; 0.265277649391702;;; 0.24933884787074692;;; 0.24573853336414328;;; 0.2819056047265044;;; 0.23697736896418242;;; 0.25171009081308043;;; 0.25477493895903497;;; 0.25159234572443756;;; 0.25848022586118985;;; 0.2705654922475337;;; 0.24527739201933402;;; 0.2679921248921484;;; 0.25592824011477905;;; 0.297511354226711;;; 0.2791485017143748;;; 0.22461612474040613;;; 0.2580973397827064;;; 0.23527208042127645;;; 0.23602542878083435;;; 0.23965409068015855;;; 0.246761796257195;;; 0.25880042121823826;;; 0.2631764975900213;;; 0.21311891180841408;;; 0.25866139730977816;;; 0.2640170666200728;;; 0.26307911481908075;;; 0.23973509142273164;;; 0.25876284475563316;;; 0.2455434910046574;;; 0.2709357359939643;;; 0.2779652486425673;;; 0.2506796959262005;;; 0.2701875576008619;;; 0.2699358953278955;;; 0.2550260304449288;;; 0.25557892310840585;;; 0.3098529133029357;;; 0.27281479080745247;;; 0.24572419934143186;;; 0.21237260548098155;;; 0.25687863213930595;;; 0.27134111018598256;;; 0.2513238659156885;;; 0.2628328469022177;;; 0.20393991455400295;;; 0.24347803622035594;;; 0.2982772897119003;;; 0.25245808140662857;;; 0.24071240187133666;;; 0.2699044827489357;;; 0.22075635669493618;;; 0.2575968608726958;;; 0.26870788642764265;;; 0.25890362501875447;;; 0.2776762008887727;;; 0.22833051609315555;;; 0.24747592588183637;;; 0.2628681400566769;;; 0.2230042891300502;;; 0.26044380325608485;;; 0.2423457629649;;; 0.24805548032118627;;; 0.26061592526699134;;; 0.24581409990692416;;; 0.23714648568395408;;; 0.25723058797119813;;; 0.22291242688994778;;; 0.22364053360656505;;; 0.23564039584733562;;; 0.21981153578481988;;; 0.23251180769429364;;; 0.20186964938241822;;; 0.28199838008256234;;; 0.2599253463552201;;; 0.25603143482684654;;; 0.29332956336977223;;; 0.22360427942614386;;; 0.2448352939472972;;; 0.20301016399795332;;; 0.21159460809759784;;; 0.24311384765815103;;; 0.24587044554701135;;; 0.23003658385234288;;; 0.2438391752581492;;; 0.2736308517559009;;; 0.251011807268832;;; 0.24557716622808248;;; 0.24887421828487996;;; 0.2744538625230807;;; 0.22521177933358624;;; 0.2464734007129345;;; 0.2677482147371457;;; 0.300273141470831;;; 0.2876868912743547;;; 0.248150169031855;;; 0.2136691844879562;;; 0.2870818110871744;;; 0.30531592078546504;;; 0.25434821976202465;;; 0.24325876658462028;;; 0.2557597369388018;;; 0.2538538930114844;;; 0.27768744587216426;;; 0.21048099101901946;;; 0.24926790906948998;;; 0.26980385638994436;;; 0.2760991396094987;;; 0.27329340829216026;;; 0.29075133456059854;;; 0.27538959044440714;;; 0.22749534723882173;;; 0.26317590757434095;;; 0.21433836935918615;;; 0.27214169472905336;;; 0.23237909713768296;;; 0.22381872717836604;;; 0.25662893380216634;;; 0.21604505744221258;;; 0.2605786725424242;;; 0.24184056485078012;;; 0.2388301977391783;;; 0.23732459712753334;;; 0.203929493054334;;; 0.22918047078556122;;; 0.25347639756880463;;; 0.29077124695451273;;; 0.22745684849359826;;; 0.19115300096057633;;; 0.21699953294447943;;; 0.2354891168169995;;; 0.3147716677673899;;; 0.2574361253331244;;; 0.2345483747076772;;; 0.22180800826436622;;; 0.23028846291806165;;; 0.24807219279492612;;; 0.2634493654412638;;; 0.29276705345946824;;; 0.2651491784741616;;; 0.3040202787308702;;; 0.2445821339269037;;; 0.21703828114503437;;; 0.29684943865569946;;; 0.299256442583095;;; 0.26445130581444404;;; 0.24233143735066603;;; 0.22982881510084846;;; 0.2411694135499925;;; 0.24801606687202885;;; 0.22430433227774518;;; 0.23946917661266212;;; 0.22050984483375102;;; 0.22899649685230208;;; 0.26029011429297527;;; 0.22595970366925794;;; 0.24899016627890874;;; 0.25075759850131674;;; 0.22965030220260124;;; 0.22910940406935779;;; 0.23414579759291712;;; 0.28780146745652935;;; 0.30757790609328756;;; 0.2785490149522316;;; 0.22944320280997219;;; 0.26084011563418796;;; 0.18997715983061256;;; 0.29263590745452117;;; 0.2375763973220146;;; 0.2610757049369614;;; 0.2107702606445263;;; 0.23856823044797693;;; 0.22853429576653003;;; 0.3035308432087991;;; 0.28796619616347396;;; 0.24118448833753045;;; 0.2522201018641455;;; 0.24826252777987817;;; 0.245556309265009;;; 0.23631307460638018;;; 0.21885103798757458;;; 0.264472094965752;;; 0.24693140310042275;;; 0.21027302762427866;;; 0.21275364753929116;;; 0.2587492945125505;;; 0.24885813213946667;;; 0.23348231887308593;;; 0.26335618828738055;;; 0.2193192942074594;;; 0.24197546660749453;;; 0.2223321221860998;;; 0.2571045740040451;;; 0.25958403121002666;;; 0.2594500523404523;;; 0.23680335983640294;;; 0.2374477256524984;;; 0.2897102003958553;;; 0.25563045391941475;;; 0.2800594020332703;;; 0.2624488792851868;;; 0.20130910521889275;;; 0.2106604903707809;;; 0.23343467817587477;;; 0.2733385970005252;;; 0.27851682578949216;;; 0.24884760084133767;;; 0.22487845103297413;;; 0.24988589733188613]


msv128MRG32k3a = [0.2554893335907121;;; 0.208628145667234;;; 0.22816733649505574;;; 0.2762039088220777;;; 0.2518171323748113;;; 0.2168099780774671;;; 0.2578979338338878;;; 0.2810107456792646;;; 0.22695779307475594;;; 0.24828584852915303;;; 0.24399243168223478;;; 0.21555373707873304;;; 0.2603723976953762;;; 0.25050070509708044;;; 0.2632804980437784;;; 0.2503275514735428;;; 0.2444074461640818;;; 0.24831146930197864;;; 0.1878058108862289;;; 0.24560874894983445;;; 0.2865796560487193;;; 0.2854256866286671;;; 0.25821762555363537;;; 0.2630462042478298;;; 0.25048703064338906;;; 0.20928848116572815;;; 0.2697097440351865;;; 0.3083441876050291;;; 0.2448290876504055;;; 0.272807777853825;;; 0.25483265025393026;;; 0.25794540053789333;;; 0.24643469875163318;;; 0.23139020513318592;;; 0.23332164125869898;;; 0.2493087510725961;;; 0.3319488797363916;;; 0.2296336616681734;;; 0.2835167382209627;;; 0.2776055813054259;;; 0.27105987616648297;;; 0.22643051487613705;;; 0.23946169527381825;;; 0.27029563129973916;;; 0.2509510030126575;;; 0.2409806440739386;;; 0.23204008258498104;;; 0.29437271895091294;;; 0.27514500334494674;;; 0.2550172607384414;;; 0.21962234383706197;;; 0.2610454367718473;;; 0.22048490015764835;;; 0.2564276283307415;;; 0.2565437189049546;;; 0.2835716694125861;;; 0.26063189783978363;;; 0.21141511849740857;;; 0.29868203690014034;;; 0.25145759725158173;;; 0.1854590468082388;;; 0.29364602262020945;;; 0.27222471248623376;;; 0.224039012012667;;; 0.2378298195832127;;; 0.2797797014690108;;; 0.27715829110584567;;; 0.2455999760248273;;; 0.26841761594125874;;; 0.25761082020673665;;; 0.2276169320625237;;; 0.22216375050280188;;; 0.267588272649178;;; 0.26582613252048043;;; 0.2135444418027093;;; 0.2931890199327581;;; 0.2436423785538561;;; 0.28144717751736026;;; 0.25103753432622616;;; 0.2395010593197032;;; 0.2381942892011362;;; 0.25904396264018265;;; 0.22296541224233205;;; 0.24577687827768707;;; 0.25169920684144537;;; 0.22032998621649091;;; 0.27234428454343296;;; 0.23029590590671647;;; 0.207387921688881;;; 0.2615396006595094;;; 0.2265696209692852;;; 0.25681526010505246;;; 0.31179006865927333;;; 0.2736348553565241;;; 0.2629243790084827;;; 0.28889147962159645;;; 0.24442018466985793;;; 0.3033013842936261;;; 0.2565437429127757;;; 0.23931618771818586;;; 0.24550457012625143;;; 0.2017276126019675;;; 0.23220382743265672;;; 0.2632497602648409;;; 0.2903061518328615;;; 0.27057061171122426;;; 0.3111980147906612;;; 0.25428501281768373;;; 0.2574557515593816;;; 0.2717308524754914;;; 0.2789163802146432;;; 0.23539074883150402;;; 0.2280531763562766;;; 0.27543492836101774;;; 0.26475230670160227;;; 0.2286605449298918;;; 0.2186394696466378;;; 0.228080880317572;;; 0.25097889512577576;;; 0.26001612309579397;;; 0.26989075803672463;;; 0.2729547741482697;;; 0.2318287336115472;;; 0.2806931304675047;;; 0.23519944344712948;;; 0.27565393121607784;;; 0.2858106337681831;;; 0.2942947781444268;;; 0.28900489534806273;;; 0.2334976342596937;;; 0.2711012728834711;;; 0.2990813609401036;;; 0.23055075009894346;;; 0.25618740253477384;;; 0.2115368322436252;;; 0.30314611064669394;;; 0.23555629583012047;;; 0.2785713226041627;;; 0.2751721328376625;;; 0.25431252309202307;;; 0.22401902904952237;;; 0.279993241855297;;; 0.2708608283443021;;; 0.22638706417014073;;; 0.22740961611004235;;; 0.22535767852591837;;; 0.31690873554473675;;; 0.2706276660178937;;; 0.26567296571098487;;; 0.2501427910796809;;; 0.23371923054797913;;; 0.2868853297269894;;; 0.23818501375257514;;; 0.23850106097158247;;; 0.2352473237288848;;; 0.2521177046422854;;; 0.28713991929023125;;; 0.22098358670954682;;; 0.25643754863844254;;; 0.285830269450711;;; 0.23594778085776505;;; 0.24877155586624417;;; 0.286604284473688;;; 0.28086430298135795;;; 0.2788949539381213;;; 0.22679088326469968;;; 0.25244644183466125;;; 0.25266771241257086;;; 0.27100201961729253;;; 0.2288887479337176;;; 0.25293795474201647;;; 0.25158878868692436;;; 0.22323603404840633;;; 0.24316134518201898;;; 0.1957779070834655;;; 0.2464372514313683;;; 0.24683620877856235;;; 0.2703825250304733;;; 0.23078177731672567;;; 0.26946173730814704;;; 0.27231156244488547;;; 0.21285522076810753;;; 0.2875044686127323;;; 0.23008178007775773;;; 0.2115630453975077;;; 0.26856740518726957;;; 0.22997050533849295;;; 0.20977260038467094;;; 0.23763544595741934;;; 0.2434983549818856;;; 0.2619432481769571;;; 0.2593613381111541;;; 0.24748333983879472;;; 0.29036718551670604;;; 0.24408793520829383;;; 0.260399757685807;;; 0.21012147407015433;;; 0.28315711769618596;;; 0.2620604210456856;;; 0.28891826697940637;;; 0.2699747755671779;;; 0.28669992073126704;;; 0.22172426161920789;;; 0.23716187786246304;;; 0.2767511611521536;;; 0.27089171914659627;;; 0.27541662007237305;;; 0.257309363829668;;; 0.236241020633508;;; 0.2552022456015411;;; 0.24146618665288078;;; 0.30207454492174446;;; 0.25387321407549346;;; 0.24734613189410004;;; 0.23779042771111775;;; 0.23366511874579945;;; 0.23828997814004196;;; 0.28990342763433374;;; 0.22784857615860118;;; 0.2338116894417479;;; 0.24169974224647706;;; 0.2926554839629057;;; 0.2584343650984342;;; 0.23849358023479042;;; 0.2938301103637381;;; 0.22182381130288115;;; 0.1852754365324733;;; 0.2501806648499442;;; 0.23287572075819135;;; 0.29262309751229637;;; 0.24217347283422028;;; 0.2661370681804342;;; 0.25635483236915835;;; 0.24558004238840192;;; 0.21092546054783567;;; 0.2316901692959457;;; 0.24469779662350288;;; 0.22037703692463573;;; 0.22880249214768786;;; 0.2734165652036827;;; 0.22210891207321637;;; 0.28203310362638884;;; 0.22632144486505568;;; 0.21769581336447835;;; 0.30670861537275224;;; 0.23489837848297332;;; 0.25324150496598336;;; 0.25543186451378613;;; 0.2586596573337248;;; 0.2429235659852481;;; 0.23450509455794766;;; 0.24852849805964175;;; 0.275815037310217;;; 0.23438168422391545;;; 0.2621476847558461;;; 0.24556406274425543]


msv128Blabla =[0.2586199828027562;;; 0.25079684048153905;;; 0.22219928495074218;;; 0.2647617953718758;;; 0.21379748731655335;;; 0.25670795592069445;;; 0.2392110398175455;;; 0.28375960710832604;;; 0.28071027875900845;;; 0.24105051036412026;;; 0.25933013730343984;;; 0.24515006329048486;;; 0.26380545169417846;;; 0.22914508791854277;;; 0.24822165386255604;;; 0.28914869529095716;;; 0.22518844791240383;;; 0.2389215327736114;;; 0.26384591863393664;;; 0.2423140790998683;;; 0.28802704784667654;;; 0.2547272108656357;;; 0.2586689812133689;;; 0.2479352432099393;;; 0.24338890574613387;;; 0.26366532898606215;;; 0.24135219758494217;;; 0.25618313668505377;;; 0.24012829876229738;;; 0.23176135394605388;;; 0.2399470929012859;;; 0.23951772427812865;;; 0.2503382366964435;;; 0.2707284118262108;;; 0.26055104351368324;;; 0.25774639478947287;;; 0.22376909240938794;;; 0.27727494521513446;;; 0.2306920135589844;;; 0.21859981673401513;;; 0.23580739167871406;;; 0.25815180930424403;;; 0.22375094841945156;;; 0.26443313899161136;;; 0.2638849441629891;;; 0.287454492076497;;; 0.24709572802314994;;; 0.22915063472096142;;; 0.266031917405894;;; 0.2753551420862814;;; 0.22572755340525674;;; 0.2749871207850074;;; 0.2743428544908101;;; 0.2545034051630965;;; 0.23255452561365964;;; 0.26348075209575295;;; 0.25180542635085823;;; 0.27310497212096624;;; 0.23165231481455095;;; 0.2386730510298689;;; 0.2739075402875574;;; 0.2510770493717473;;; 0.21778292413132452;;; 0.27404260525124485;;; 0.2627231310903904;;; 0.29338190923743385;;; 0.2638429083706305;;; 0.258806689119465;;; 0.2398556822693642;;; 0.25401850747288385;;; 0.2576945088764466;;; 0.2651491242651406;;; 0.2696507198364717;;; 0.24592980553282429;;; 0.27525635371158974;;; 0.23646887454856202;;; 0.22459363728699058;;; 0.2208308049383675;;; 0.276342105287698;;; 0.22659862713985027;;; 0.23540658265589032;;; 0.27692817964750255;;; 0.2931673450254265;;; 0.24016200815602587;;; 0.218051624046789;;; 0.25910389172618814;;; 0.30500858750678284;;; 0.26542405661595153;;; 0.2874348538708421;;; 0.262635334667807;;; 0.24489212924155337;;; 0.2299232576693193;;; 0.2411384488114554;;; 0.2494518358080822;;; 0.2743035020995655;;; 0.19902640832884103;;; 0.2796375125131462;;; 0.2663149400960239;;; 0.284641834484302;;; 0.23160688613367358;;; 0.25757846701994963;;; 0.24277152869556956;;; 0.22684583181818194;;; 0.23676315417900373;;; 0.3020866649082061;;; 0.22749350762078369;;; 0.2525530909524466;;; 0.23220452636569486;;; 0.26412548288275545;;; 0.2260818835133125;;; 0.2279575263264849;;; 0.21726519764021449;;; 0.3060647815038422;;; 0.23550861438569357;;; 0.2501033763751586;;; 0.25223542349260497;;; 0.19973119637626432;;; 0.2484832371274053;;; 0.22957443252190682;;; 0.22260864204187017;;; 0.2582298998458096;;; 0.24618270213317703;;; 0.28804185261475895;;; 0.2366837206279582;;; 0.2575550074545838;;; 0.2555475377917462;;; 0.27536669573981887;;; 0.23954634303570907;;; 0.17307143317070017;;; 0.2780557495965769;;; 0.24551665814785173;;; 0.2757725953487848;;; 0.2854870016927363;;; 0.27679076260559615;;; 0.25576156804809824;;; 0.2123363220539981;;; 0.2611732029072463;;; 0.24482396814529997;;; 0.23166783051311224;;; 0.2519832481323331;;; 0.22327494264241893;;; 0.2658165890731229;;; 0.2439331019685017;;; 0.2440720194819003;;; 0.25403698695233945;;; 0.2224786657479091;;; 0.23244373275512553;;; 0.294499981368551;;; 0.2731887339007808;;; 0.23581719824447003;;; 0.2466220987298549;;; 0.2295263910028405;;; 0.2794486879097277;;; 0.20965361458740775;;; 0.25589039675988506;;; 0.24156736436499918;;; 0.2674324207248813;;; 0.2144181080722372;;; 0.26104679985248225;;; 0.2681288179170809;;; 0.20865679561611625;;; 0.23104904686852032;;; 0.23793675612333398;;; 0.22762284208158193;;; 0.2495970757325487;;; 0.2136764003150424;;; 0.2508808040266669;;; 0.2439521353361141;;; 0.2591437428707759;;; 0.2691300153762449;;; 0.2463694143339043;;; 0.2505418517690033;;; 0.23000037436211668;;; 0.23453527551318526;;; 0.2392502543556104;;; 0.2127257019703562;;; 0.2622405762535929;;; 0.26524853428801487;;; 0.27017466077446445;;; 0.24325261725230343;;; 0.23073277559145322;;; 0.20836563823507792;;; 0.21201792554421303;;; 0.25299325470687695;;; 0.2648267113456689;;; 0.24792921807484594;;; 0.3104133038744773;;; 0.2313459914066253;;; 0.2657023752129753;;; 0.30132464642074436;;; 0.284676541835997;;; 0.2755600378414073;;; 0.2770502110578874;;; 0.27473309826348236;;; 0.29737758094099415;;; 0.2962302832343544;;; 0.2522958972768235;;; 0.22366404930926295;;; 0.2283251196103983;;; 0.22268776473932664;;; 0.26658677556679244;;; 0.26467380469933516;;; 0.2773865382812856;;; 0.22751286822696487;;; 0.2463166761979622;;; 0.2608609858241975;;; 0.22868251380023008;;; 0.24427148552938768;;; 0.2307299936348365;;; 0.23368552717706964;;; 0.22117256004166597;;; 0.23573151831899558;;; 0.2081515241293744;;; 0.18988993009513563;;; 0.24377486333811357;;; 0.25599376569557786;;; 0.20176209572450246;;; 0.2099575792093925;;; 0.24825343368053424;;; 0.21976582873878425;;; 0.24726018428754593;;; 0.3007289631644949;;; 0.28154503240504325;;; 0.28070277496480944;;; 0.22903057818105477;;; 0.2264280073929947;;; 0.24703932330566236;;; 0.26602423322150665;;; 0.2173203604271567;;; 0.24587151549564584;;; 0.24337309690164985;;; 0.23462159138724417;;; 0.23707678726792206;;; 0.3078880710094399;;; 0.2348527765350088;;; 0.27119147624219053;;; 0.27030676085212074;;; 0.23516632920508201;;; 0.25319499181716004;;; 0.24570395785225718;;; 0.33658904345087254;;; 0.2474268614137139;;; 0.23404383139487808;;; 0.22271823595957307;;; 0.2549126838293322;;; 0.21359578758446232;;; 0.25637014933318425;;; 0.224110699050092;;; 0.25991833698969735;;; 0.22554760810670418;;; 0.22831196058638517;;; 0.24268412445146695;;; 0.24226906796633127;;; 0.24593460195057787;;; 0.27320667012758565;;; 0.254834351870538]

msv128MT =[0.2140973852479958;;; 0.22202658920522503;;; 0.25914358684715383;;; 0.24231722682749987;;; 0.2836831244487768;;; 0.25240309404919253;;; 0.22322014571955107;;; 0.2427364633968951;;; 0.2642768680540962;;; 0.24920093523782932;;; 0.22873050717190058;;; 0.2764629432323097;;; 0.25614829015648366;;; 0.26288052358045827;;; 0.22602289738039294;;; 0.2511496197964573;;; 0.23525503159245184;;; 0.23707720964036244;;; 0.23030653192607747;;; 0.24221224373443853;;; 0.26450214658815413;;; 0.2193856228476737;;; 0.2320060921928905;;; 0.2514747533110644;;; 0.2448579872641631;;; 0.21654114235065117;;; 0.22695752985514278;;; 0.25003479827913827;;; 0.23680923205022886;;; 0.23991647368890126;;; 0.24290243125292466;;; 0.24196891824161834;;; 0.24797852564027262;;; 0.2548504089834803;;; 0.2918748492489732;;; 0.24061600017918391;;; 0.23082129468846482;;; 0.2697839636893752;;; 0.25416217601886876;;; 0.27538079930635223;;; 0.33336478971066436;;; 0.22170103949000364;;; 0.2670952198323437;;; 0.25467306076935115;;; 0.2163305760190885;;; 0.2526516638028778;;; 0.2963549597162794;;; 0.25958728629511013;;; 0.30270813586165723;;; 0.28111466084703896;;; 0.28574422870504546;;; 0.27248801953268087;;; 0.23398888770885254;;; 0.25195400876349433;;; 0.26708641548161044;;; 0.202781147052433;;; 0.2367920372946662;;; 0.21764643755329108;;; 0.2616595098616497;;; 0.23579607820682882;;; 0.2349226200406342;;; 0.2670122192544342;;; 0.22187945695872116;;; 0.27766255886527486;;; 0.2645829094603512;;; 0.23900538954147396;;; 0.24145250936174004;;; 0.2628904417711717;;; 0.2628410003198005;;; 0.24336959799849775;;; 0.19832330662880948;;; 0.2384132094976084;;; 0.2288561145305298;;; 0.28353096476193235;;; 0.22514503819670792;;; 0.2484889606493473;;; 0.24441773141009754;;; 0.26490564254687016;;; 0.2701072167247992;;; 0.23847432515139655;;; 0.2017785580272258;;; 0.27853828954988474;;; 0.27140262947000543;;; 0.26047605213502373;;; 0.228244285345221;;; 0.21784094985439448;;; 0.22641926513666974;;; 0.2386476329581544;;; 0.2487410531382402;;; 0.2693450722955615;;; 0.3392328543833062;;; 0.19986357625644627;;; 0.24215900109190264;;; 0.2590916460909868;;; 0.2424187246277665;;; 0.28368304533108835;;; 0.28048848249717845;;; 0.24524477232634972;;; 0.2874237968048368;;; 0.21704690784653458;;; 0.23919929447347119;;; 0.22338792779610134;;; 0.2445943481645515;;; 0.2338174124817649;;; 0.2741131124711652;;; 0.2755899633470095;;; 0.26214204353096526;;; 0.27399437819535694;;; 0.23329544309957395;;; 0.2549140906895654;;; 0.25173233228400527;;; 0.25163211607905456;;; 0.2855534316027272;;; 0.19698064976063806;;; 0.23197694015255624;;; 0.22831338055181824;;; 0.24849355268990048;;; 0.2776889004013644;;; 0.23469332384199243;;; 0.24417868631613246;;; 0.2339484358184788;;; 0.23451910979864454;;; 0.28088474555162857;;; 0.2605956785665887;;; 0.2577083249757972;;; 0.2532057953635354;;; 0.2524802441055591;;; 0.23482174273014086;;; 0.1937375229428032;;; 0.24999242980296488;;; 0.2519550463587792;;; 0.2524594103861915;;; 0.2666161960957121;;; 0.2357118556784286;;; 0.23872923809607718;;; 0.2558157431803183;;; 0.2697917217207169;;; 0.2354435886404589;;; 0.28845126950457983;;; 0.24262101974499337;;; 0.24144900296268754;;; 0.21534019742873314;;; 0.22124348826153187;;; 0.22704633781489242;;; 0.21437237258217923;;; 0.22112443744670818;;; 0.25837556130861644;;; 0.26197442843384067;;; 0.24850406750185444;;; 0.23856728132262203;;; 0.25425522213342633;;; 0.2096594654460819;;; 0.23717837648391718;;; 0.26542323202150014;;; 0.2698874936674135;;; 0.2627861120978573;;; 0.25268324183328567;;; 0.3199552477602545;;; 0.24257276598553235;;; 0.24818535854760385;;; 0.29006559619709577;;; 0.2678114852071149;;; 0.263047173715655;;; 0.2539107706593739;;; 0.2132916441364068;;; 0.2154290685619089;;; 0.2785653592783514;;; 0.24229497408277417;;; 0.2637071747156679;;; 0.23504847788134559;;; 0.25677326764131864;;; 0.23624361067074473;;; 0.2506236202208796;;; 0.23518152663863506;;; 0.22459463178968825;;; 0.24595504069132823;;; 0.267506078441688;;; 0.24845577738140642;;; 0.2702922802063306;;; 0.2975618192259418;;; 0.23875219146971505;;; 0.2502327034388206;;; 0.2773821597417037;;; 0.22658000675322176;;; 0.22366505736999712;;; 0.27097180156356493;;; 0.25169173121280547;;; 0.24016054711752144;;; 0.2940012486310223;;; 0.2585681076743428;;; 0.2620699284864666;;; 0.23665658949470114;;; 0.252959280005383;;; 0.2594073909952473;;; 0.24907188638882924;;; 0.3062908721410526;;; 0.28211447203884665;;; 0.22017327388660846;;; 0.20460291258896077;;; 0.24583436568090944;;; 0.263702640689437;;; 0.3071359519706195;;; 0.28779112798236367;;; 0.25086828839455977;;; 0.2574727496615766;;; 0.22150310844360108;;; 0.2860172803336307;;; 0.28167564860850897;;; 0.2648614871207129;;; 0.2055486101109385;;; 0.24728378649788313;;; 0.2703920328991763;;; 0.2991117418246091;;; 0.25263665050342005;;; 0.20284189330767302;;; 0.24232266702116198;;; 0.27143087381439296;;; 0.24080205301358748;;; 0.21892184871813852;;; 0.24461337025211313;;; 0.26828147698482685;;; 0.2646088601090554;;; 0.31098643405629334;;; 0.2852851763849286;;; 0.2907095403623705;;; 0.23691497275436257;;; 0.19709302571150256;;; 0.24849915335531514;;; 0.28924702806511415;;; 0.26683103622725207;;; 0.27561242662857915;;; 0.28955919965181154;;; 0.26591712039231796;;; 0.21628001817079412;;; 0.24622705705769418;;; 0.2645105943866211;;; 0.29771497295084437;;; 0.24452861039072954;;; 0.25100498121669057;;; 0.24471425691519877;;; 0.2555941753926549;;; 0.24239129392270778;;; 0.240034076839978;;; 0.2609175627619;;; 0.24248001856656282;;; 0.2581038428136123;;; 0.278169495754894;;; 0.24081586570975802;;; 0.25406173658885056;;; 0.27257636554219716;;; 0.19510138758962112;;; 0.2557741942109776;;; 0.23041267773100504;;; 0.2427627294991101;;; 0.2256394875482846;;; 0.24221895220246628]

pathIds = 1:size(msv128Sobol,3)
p = plot(pathIds, [mean(msv128Sobol[1:id]) for id in pathIds], label="Sobol", seriestype=:line, xaxis=:log, color=1)
plot!(p, pathIds, [mean(msv128MRG32k3a[1:id]) for id in pathIds], label="MRG32k3a", seriestype=:line, xaxis=:log, color=2)
plot!(p, pathIds, [mean(msv128Blabla[1:id]) for id in pathIds], label="Blabla", seriestype=:line, xaxis=:log, color=3)
plot!(p, pathIds, [mean(msv128MT[1:id]) for id in pathIds], label="MT", seriestype=:line, xaxis=:log, color=4)
pathIdsF = [1, 2, 4, 6, 16, 32, 64,128,256]
plot!(p,pathIdsF, [mean(msv128Sobol[1:id]) for id in pathIdsF], label="", seriestype=:scatter,color=1)
plot!(p,pathIdsF, [mean(msv128MRG32k3a[1:id]) for id in pathIdsF], label="", seriestype=:scatter,color=2)
plot!(p,pathIdsF, [mean(msv128Blabla[1:id]) for id in pathIdsF], label="", seriestype=:scatter,color=3)
plot!(p,pathIdsF, [mean(msv128MT[1:id]) for id in pathIdsF], label="", seriestype=:scatter,color=4)
 => look at raw v roughness. Is it same? I may have thought there was a bias because of diff random numbers used between B and A.
 => B does not work there!!!! wrong roughness. B ok if Expectation is calculated => expectation creates independence in practice.

 for (j,tte) = enumerate(ttes)
              for (i,H) = enumerate(Hs)
                model = AQFED.MonteCarlo.FlatRoughExp(0.5,H,0.5)
                nsteps = length(AQFED.MonteCarlo.makeGenTimes(fullTte, timestepSize))-1
                prng = AQFED.Random.ScrambledSobolSeq(nsteps, nSim, AQFED.Random.Owen(30,AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8([0x243F6A8885A308D3, 0x13198A2E03707344, 0xA4093822299F31D0,0x082EFA98EC4E6C89]))))  # AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),nsteps)
                seq = AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),nsteps)
       #seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim*size(msv,3), AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
                meanValues = zeros(size(msv,3))
                 meanValuesV = zeros(size(msv,3))
                for k=1:length(meanValues)
                #should we reinit sobol here? yes=always same numbers, only initial path differs
                #seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim, AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
                @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatilityB(prng,model, fullTte, tte, 1024*4,timestepSize, useAntithetic=true, qrng=seq, reuseNumbers=false, disc=AQFED.MonteCarlo.Trapezoidal())
                K0=25
                L=K0^2
                tm = t[1:4:end];  ivm = iv[1:4:end]; vm = v[1:4:length(t),:];
                meanValue, stdValue, cm = meanRoughness(tm, ivm, 25, 25^2)
                meanValueV, stdValueV, cmV = meanRoughness(tm, vm[:,1], 25, 25^2)
                meanValues[k] = meanValue
                 meanValuesV[k] = meanValueV
                msv[j,i,k] = meanValue
                println(tte, " " ,H, " ",k," ",  mean(meanValues[1:k])," ", meanValue, " ",stdValue, " V ", mean(meanValuesV[1:k]), " ",meanValueV," ", stdValueV)
                end
                println(tte, " " ,H, " ",mean(meanValues), " ",std(meanValues)/sqrt(length(meanValues)))
                ms[j,i] = mean(meanValues)
              end
              end

## to measure roughness implied the following setup is good enough
nSim=4096
timestepSize=0.001
fullTte=4.0
ttes=[0.004,0.04,0.08]
Hs=[0.05,0.1,0.15,0.2,0.25,0.3,0.4,0.5]
nSim = 4096 #just for owen scr
 ms = zeros((length(ttes),length(Hs)))
 msv = zeros((length(ttes),length(Hs),32))
for (j,tte) = enumerate(ttes)
              for (i,H) = enumerate(Hs)
                model = AQFED.MonteCarlo.FlatRoughExp(0.5,H,0.5)
                nsteps = length(AQFED.MonteCarlo.makeGenTimes(fullTte, timestepSize))-1
                prng = AQFED.Random.ScrambledSobolSeq(nsteps, nSim, AQFED.Random.Owen(30,AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8([0x243F6A8885A308D3, 0x13198A2E03707344, 0xA4093822299F31D0,0x082EFA98EC4E6C89]))))  # AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),nsteps)
                meanValues = zeros(size(msv,3))
                 meanValuesV = zeros(size(msv,3))
                for k=1:length(meanValues)
                #should we reinit sobol here? yes=always same numbers, only initial path differs
                seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim, AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
                @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatilityB(prng,model, fullTte, tte, 1024,timestepSize, useAntithetic=false, qrng=seq, reuseNumbers=true, disc=AQFED.MonteCarlo.Trapezoidal())
                K0=25
                L=K0^2
                tm = t[1:4:end];  ivm = iv[1:4:end]; vm = v[1:4:length(t),:];
                meanValue, stdValue, cm = meanRoughness(tm, ivm, 25, 25^2)
                meanValueV, stdValueV, cmV = meanRoughness(tm, vm[:,1], 25, 25^2)
                meanValues[k] = meanValue
                 meanValuesV[k] = meanValueV
                msv[j,i,k] = meanValue
                println(tte, " " ,H, " ",k," ",  mean(meanValues[1:k])," ", meanValue, " ",stdValue, " V ", mean(meanValuesV[1:k]), " ",meanValueV," ", stdValueV)
                end
                println(tte, " " ,H, " ",mean(meanValues), " ",std(meanValues)/sqrt(length(meanValues)))
                ms[j,i] = mean(meanValues)
              end

## variance of sobol 32 it vs blabla 32t vs lecuyer32   *32
ttes=[0.004]
Hs=[0.1]
nSim = 4096 #just for owen scr
nTrial = 8
 ms = zeros((length(ttes),length(Hs),nTrials))
 msv = zeros((length(ttes),length(Hs),nTrials, nTrials))
for (j,tte) = enumerate(ttes)
              for (i,H) = enumerate(Hs)
                model = AQFED.MonteCarlo.FlatRoughExp(0.5,H,0.5)
                nsteps = length(AQFED.MonteCarlo.makeGenTimes(fullTte, timestepSize))-1
                sprng = Random.ScramblingRngAdapter(AQFED.Random.Blabla8([0x243F6A8885A308D3, 0x13198A2E03707344, 0xA4093822299F31D0,0x082EFA98EC4E6C89])
                for l=1:nTrials
                prng = AQFED.Random.ScrambledSobolSeq(nsteps, nSim, AQFED.Random.Owen(30,AQFED.sprng)))  # AQFED.Random.AbstractRNGSeq(AQFED.Random.MRG32k3a(),nsteps)


                meanValues = zeros(size(msv,4))
                 meanValuesV = zeros(size(msv,4))
                for k=1:length(meanValues)
                #should we reinit sobol here? yes=always same numbers, only initial path differs
                seq =  AQFED.Random.ScrambledSobolSeq(AQFED.MonteCarlo.dimensions(tte, timestepSize), nSim, AQFED.Random.Owen(30, AQFED.Random.ScramblingRngAdapter(AQFED.Random.Blabla8())))
                @time t,iv,v = AQFED.MonteCarlo.simulateImpliedVolatilityB(prng,model, fullTte, tte, 1024,timestepSize, useAntithetic=false, qrng=seq, reuseNumbers=true, disc=AQFED.MonteCarlo.Trapezoidal())
                K0=25
                L=K0^2
                tm = t[1:4:end];  ivm = iv[1:4:end]; vm = v[1:4:length(t),:];
                meanValue, stdValue, cm = meanRoughness(tm, ivm, 25, 25^2)
                meanValueV, stdValueV, cmV = meanRoughness(tm, vm[:,1], 25, 25^2)
                meanValues[k] = meanValue
                 meanValuesV[k] = meanValueV
                msv[j,i,l,k] = meanValue
                println(tte, " " ,H, " ",k," ",  mean(meanValues[1:k])," ", meanValue, " ",stdValue, " V ", mean(meanValuesV[1:k]), " ",meanValueV," ", stdValueV)
                end
                println(tte, " " ,H, " ",mean(meanValues), " ",std(meanValues)/sqrt(length(meanValues)))
                ms[j,i,l] = mean(meanValues)
              end
          end
mean(ms[1,1,:]), std(ms[1,1,:])/sqrt(nTrials)



#### historical vol calc from a path
#freq = sample every 5 min, duration=1 day, a multiple of lag.
function rv(t,x,freq,durationMult;start=1)
  duration = freq*durationMult
  freqi = Int(trunc(length(t)/Int(trunc(t[end]/freq))))
  smap = start:freqi:length(t)
  p = x[smap]
  #println("smap ", smap, " ",p," ",length(p))
        imap = collect(1:durationMult:length(p)-durationMult-1)
  r = zeros(length(imap))
  for (ii,i)=enumerate(imap)
    r[ii] = sum((p[i+1:i+1+durationMult]-p[i:i+durationMult]).^2)/duration
  end

return t[smap][imap],r
end


==> correlation.r <==
library(ggplot2)
library(ggthemes)
 m<-read.table('/home/fabien/mypapers/stochastic_vol_calib_prac/correlation_slv.txt', header=TRUE)
qplot(x=rho, y=pricerel, data=m[m$type == "VarianceOption",], color=factor(t) ,geom="line")

